Deep Learning For Time Series Analysis With Application On Human Motion

Time series data, defined by equally spaced points over time, is essential in fields like medicine, telecommunications, and energy. Analyzing it involves tasks such as classification, clustering, prototyping, and regression. Classification identifies normal vs. abnormal movements in skeleton-based motion sequences, clustering detects stock market behavior patterns, prototyping expands physical therapy datasets, and regression predicts patient recovery. Deep learning has recently gained traction in time series analysis due to its success in other domains. This thesis leverages deep learning to enhance classification with feature engineering, introduce foundation models, and develop a compact yet state-of-the-art architecture. We also address limited labeled data with self-supervised learning. Our contributions apply to real-world tasks, including human motion analysis for action recognition and rehabilitation. We introduce a generative model for human motion data, valuable for cinematic production and gaming. For prototyping, we propose a shape-based synthetic sample generation method to support regression models when data is scarce. Lastly, we critically evaluate discriminative and generative models, identifying limitations in current methodologies and advocating for a robust, standardized evaluation framework. Our experiments on public datasets provide novel insights and methodologies, advancing time series analysis with practical applications.

==> codes-used/abbrevs/to_latex.py <==
import os
import json


def generate_latex_from_json(folder_path):
    latex_lines = []
    latex_lines.append("\\begin{"+"abbreviations"+"}"+"{"+"ll"+"}")

    for filename in ["intro"] + ["chap" + str(i) for i in range(1, 9)]:
        filename = filename + ".json"
        file_path = os.path.join(folder_path, filename)

        with open(file_path, "r") as json_file:
            data = json.load(json_file)

            for abbreviation, full_form in data.items():
                latex_line = f"\\textbf{{{abbreviation}}} & \\textit{{{full_form}}}\\\\"
                latex_lines.append(latex_line)

    latex_lines.append("\\end"+"{"+"abbreviations"+"}")
    return latex_lines


def save_latex_to_file(latex_lines, output_file):
    with open(output_file, "w") as file:
        for line in latex_lines:
            file.write(line + "\n")


if __name__ == "__main__":
    folder_path = "codes-used/abbrevs/"
    output_file = "abbreviations.tex"

    save_latex_to_file(generate_latex_from_json(folder_path), output_file)


==> codes-used/cdd/cd_diagram.py <==
# Author: Hassan Ismail Fawaz <hassan.ismail-fawaz@uha.fr>
#         Germain Forestier <germain.forestier@uha.fr>
#         Jonathan Weber <jonathan.weber@uha.fr>
#         Lhassane Idoumghar <lhassane.idoumghar@uha.fr>
#         Pierre-Alain Muller <pierre-alain.muller@uha.fr>
# License: GPL3

import numpy as np
import pandas as pd
import matplotlib
import sys
import glob


def get_args():

    if sys.argv[1] == "--use-112":

        if sys.argv[2] == "--all-clfs":

            names_clfs = []

            for files in glob.glob("*.csv"):

                if (
                    files != "classifier_1_name.csv"
                    and files != "classifier_2_name.csv"
                    and files != "classifier_3_name.csv"
                    and files != "not_used.csv"
                ):
                    names_clfs.append(files[:-4])

            return True, names_clfs

        elif len(sys.argv[2:]) >= 3:
            return True, sys.argv[2:]

        else:
            raise ValueError("Need at least 3 classifiers.")

    elif sys.argv[1] == "--all-clfs":

        names_clfs = []

        for files in glob.glob("*.csv"):

            if (
                files != "classifier_1_name.csv"
                and files != "classifier_2_name.csv"
                and files != "classifier_3_name.csv"
                and files != "not_used.csv"
            ):
                names_clfs.append(files[:-4])

        return False, names_clfs

    elif len(sys.argv[1:]) >= 3:
        return False, sys.argv[1:]

    else:
        raise ValueError("Neef at least 3 classifiers.")



matplotlib.use("agg")
import matplotlib.pyplot as plt

matplotlib.rcParams["font.family"] = "sans-serif"
matplotlib.rcParams["font.sans-serif"] = "Arial"

import operator
import math
from scipy.stats import wilcoxon
from scipy.stats import friedmanchisquare
import networkx


# inspired from orange3 https://docs.orange.biolab.si/3/data-mining-library/reference/evaluation.cd.html
def graph_ranks(
    avranks,
    names,
    p_values,
    cd=None,
    cdmethod=None,
    lowv=None,
    highv=None,
    width=6,
    textspace=1,
    reverse=False,
    filename=None,
    labels=False,
    **kwargs
):
    """
    Draws a CD graph, which is used to display  the differences in methods'
    performance. See Janez Demsar, Statistical Comparisons of Classifiers over
    Multiple Data Sets, 7(Jan):1--30, 2006.
    Needs matplotlib to work.
    The image is ploted on `plt` imported using
    `import matplotlib.pyplot as plt`.
    Args:
        avranks (list of float): average ranks of methods.
        names (list of str): names of methods.
        cd (float): Critical difference used for statistically significance of
            difference between methods.
        cdmethod (int, optional): the method that is compared with other methods
            If omitted, show pairwise comparison of methods
        lowv (int, optional): the lowest shown rank
        highv (int, optional): the highest shown rank
        width (int, optional): default width in inches (default: 6)
        textspace (int, optional): space on figure sides (in inches) for the
            method names (default: 1)
        reverse (bool, optional):  if set to `True`, the lowest rank is on the
            right (default: `False`)
        filename (str, optional): output file name (with extension). If not
            given, the function does not write a file.
        labels (bool, optional): if set to `True`, the calculated avg rank
        values will be displayed
    """
    try:
        import matplotlib
        import matplotlib.pyplot as plt
        from matplotlib.backends.backend_agg import FigureCanvasAgg
    except ImportError:
        raise ImportError("Function graph_ranks requires matplotlib.")

    width = float(width)
    textspace = float(textspace)

    def nth(l, n):
        """
        Returns only nth elemnt in a list.
        """
        n = lloc(l, n)
        return [a[n] for a in l]

    def lloc(l, n):
        """
        List location in list of list structure.
        Enable the use of negative locations:
        -1 is the last element, -2 second last...
        """
        if n < 0:
            return len(l[0]) + n
        else:
            return n

    def mxrange(lr):
        """
        Multiple xranges. Can be used to traverse matrices.
        This function is very slow due to unknown number of
        parameters.
        >>> mxrange([3,5])
        [(0, 0), (0, 1), (0, 2), (1, 0), (1, 1), (1, 2)]
        >>> mxrange([[3,5,1],[9,0,-3]])
        [(3, 9), (3, 6), (3, 3), (4, 9), (4, 6), (4, 3)]
        """
        if not len(lr):
            yield ()
        else:
            # it can work with single numbers
            index = lr[0]
            if isinstance(index, int):
                index = [index]
            for a in range(*index):
                for b in mxrange(lr[1:]):
                    yield tuple([a] + list(b))

    def print_figure(fig, *args, **kwargs):
        canvas = FigureCanvasAgg(fig)
        canvas.print_figure(*args, **kwargs)

    sums = avranks

    nnames = names
    ssums = sums

    if lowv is None:
        lowv = min(1, int(math.floor(min(ssums))))
    if highv is None:
        highv = max(len(avranks), int(math.ceil(max(ssums))))

    cline = 0.4

    k = len(sums)

    lines = None

    linesblank = 0
    scalewidth = width - 2 * textspace

    def rankpos(rank):
        if not reverse:
            a = rank - lowv
        else:
            a = highv - rank
        return textspace + scalewidth / (highv - lowv) * a

    distanceh = 0.25

    cline += distanceh

    # calculate height needed height of an image
    minnotsignificant = max(2 * 0.2, linesblank)
    height = cline + ((k + 1) / 2) * 0.2 + minnotsignificant

    fig = plt.figure(figsize=(width, height))
    fig.set_facecolor("white")
    ax = fig.add_axes([0, 0, 1, 1])  # reverse y axis
    ax.set_axis_off()

    hf = 1.0 / height  # height factor
    wf = 1.0 / width

    def hfl(l):
        return [a * hf for a in l]

    def wfl(l):
        return [a * wf for a in l]

    # Upper left corner is (0,0).
    ax.plot([0, 1], [0, 1], c="w")
    ax.set_xlim(0, 1)
    ax.set_ylim(1, 0)

    def line(l, is_our_method=False, color="k", **kwargs):
        """
        Input is a list of pairs of points.
        """
        if not is_our_method:
            ax.plot(wfl(nth(l, 0)), hfl(nth(l, 1)), color=color, **kwargs)
        else:
            ax.plot(wfl(nth(l, 0)), hfl(nth(l, 1)), color="red", **kwargs)

    def text(x, y, s, *args, **kwargs):
        ax.text(wf * x, hf * y, s, *args, **kwargs)

    line([(textspace, cline), (width - textspace, cline)], linewidth=2)

    bigtick = 0.3
    smalltick = 0.15
    linewidth = 2.0
    linewidth_sign = 4.0

    tick = None
    for a in list(np.arange(lowv, highv, 0.5)) + [highv]:
        tick = smalltick
        if a == int(a):
            tick = bigtick
        line([(rankpos(a), cline - tick / 2), (rankpos(a), cline)], linewidth=2)

    for a in range(lowv, highv + 1):
        text(
            rankpos(a),
            cline - tick / 2 - 0.05,
            str(a),
            ha="center",
            va="bottom",
            size=16,
        )

    k = len(ssums)

    def filter_names(name):
        return name

    space_between_names = 0.24

    for i in range(math.ceil(k / 2)):
        chei = cline + minnotsignificant + i * space_between_names

        is_our_method = False

        if nnames[i] in our_methods:
            is_our_method = True

        line(
            [
                (rankpos(ssums[i]), cline),
                (rankpos(ssums[i]), chei),
                (textspace - 0.1, chei),
            ],
            linewidth=linewidth,
            is_our_method=is_our_method,
        )
        if labels:
            text(
                textspace + 0.3,
                chei - 0.075,
                format(ssums[i], ".4f"),
                ha="right",
                va="center",
                size=10,
            )
        if nnames[i] not in our_methods:
            text(
                textspace - 0.2,
                chei,
                filter_names(nnames[i]),
                ha="right",
                va="center",
                size=16,
            )
        else:
            text(
                textspace - 0.2,
                chei,
                filter_names(nnames[i]),
                ha="right",
                va="center",
                size=16,
                color="red",
            )

    for i in range(math.ceil(k / 2), k):
        chei = cline + minnotsignificant + (k - i - 1) * space_between_names

        is_our_method = False

        if nnames[i] in our_methods:
            is_our_method = True

        line(
            [
                (rankpos(ssums[i]), cline),
                (rankpos(ssums[i]), chei),
                (textspace + scalewidth + 0.1, chei),
            ],
            linewidth=linewidth,
            is_our_method=is_our_method,
        )
        if labels:
            text(
                textspace + scalewidth - 0.3,
                chei - 0.075,
                format(ssums[i], ".4f"),
                ha="left",
                va="center",
                size=10,
            )
        if nnames[i] not in our_methods:
            text(
                textspace + scalewidth + 0.2,
                chei,
                filter_names(nnames[i]),
                ha="left",
                va="center",
                size=16,
            )
        else:
            text(
                textspace + scalewidth + 0.2,
                chei,
                filter_names(nnames[i]),
                ha="left",
                va="center",
                size=16,
                color="red",
            )

    # no-significance lines
    def draw_lines(lines, side=0.05, height=0.1):
        start = cline + 0.2

        for l, r in lines:
            line(
                [(rankpos(ssums[l]) - side, start), (rankpos(ssums[r]) + side, start)],
                linewidth=linewidth_sign,
            )
            start += height
            print("drawing: ", l, r)

    # draw_lines(lines)
    start = cline + 0.2
    side = -0.02
    height = 0.1

    # draw no significant lines
    # get the cliques
    cliques = form_cliques(p_values, nnames)
    i = 1
    achieved_half = False
    print(nnames)
    for clq in cliques:
        if len(clq) == 1:
            continue
        print(clq)
        min_idx = np.array(clq).min()
        max_idx = np.array(clq).max()
        if min_idx >= len(nnames) / 2 and achieved_half == False:
            start = cline + 0.25
            achieved_half = True
        line(
            [
                (rankpos(ssums[min_idx]) - side, start),
                (rankpos(ssums[max_idx]) + side, start),
            ],
            linewidth=linewidth_sign,
        )
        start += height


def form_cliques(p_values, nnames):
    """
    This method forms the cliques
    """
    # first form the numpy matrix data
    m = len(nnames)
    g_data = np.zeros((m, m), dtype=np.int64)
    for p in p_values:
        if p[3] == False:
            i = np.where(nnames == p[0])[0][0]
            j = np.where(nnames == p[1])[0][0]
            min_i = min(i, j)
            max_j = max(i, j)
            g_data[min_i, max_j] = 1

    g = networkx.Graph(g_data)
    return networkx.find_cliques(g)


def draw_cd_diagram(
    output_directory, our_methods, df_perf=None, alpha=0.05, title=None, labels=False
):
    """
    Draws the critical difference diagram given the list of pairwise classifiers that are
    significant or not
    """
    p_values, average_ranks, _ = wilcoxon_holm(df_perf=df_perf, alpha=alpha)

    print(average_ranks)

    for p in p_values:
        print(p)

    graph_ranks(
        average_ranks.values,
        average_ranks.keys(),
        p_values,
        cd=None,
        reverse=True,
        width=9,
        textspace=1.5,
        labels=labels,
    )

    font = {
        "family": "sans-serif",
        "color": "black",
        "weight": "normal",
        "size": 22,
    }
    if title:
        plt.title(title, fontdict=font, y=0.9, x=0.5)
    plt.savefig(output_directory + "cd-diagram.pdf", bbox_inches="tight")
    # plt.savefig(output_directory + "cd-diagram.png", bbox_inches="tight")


def wilcoxon_holm(alpha=0.05, df_perf=None):
    """
    Applies the wilcoxon signed rank test between each pair of algorithm and then use Holm
    to reject the null's hypothesis
    """
    print(pd.unique(df_perf["classifier_name"]))
    # count the number of tested datasets per classifier
    df_counts = pd.DataFrame(
        {"count": df_perf.groupby(["classifier_name"]).size()}
    ).reset_index()
    # get the maximum number of tested datasets
    max_nb_datasets = df_counts["count"].max()
    # get the list of classifiers who have been tested on nb_max_datasets
    classifiers = list(
        df_counts.loc[df_counts["count"] == max_nb_datasets]["classifier_name"]
    )
    # test the null hypothesis using friedman before doing a post-hoc analysis
    friedman_p_value = friedmanchisquare(
        *(
            np.array(df_perf.loc[df_perf["classifier_name"] == c]["accuracy"])
            for c in classifiers
        )
    )[1]
    if friedman_p_value >= alpha:
        # then the null hypothesis over the entire classifiers cannot be rejected
        print("the null hypothesis over the entire classifiers cannot be rejected")
        exit()
    # get the number of classifiers
    m = len(classifiers)
    # init array that contains the p-values calculated by the Wilcoxon signed rank test
    p_values = []
    # loop through the algorithms to compare pairwise
    for i in range(m - 1):
        # get the name of classifier one
        classifier_1 = classifiers[i]
        # get the performance of classifier one
        perf_1 = np.array(
            df_perf.loc[df_perf["classifier_name"] == classifier_1]["accuracy"],
            dtype=np.float64,
        )
        for j in range(i + 1, m):
            # get the name of the second classifier
            classifier_2 = classifiers[j]
            # get the performance of classifier one
            perf_2 = np.array(
                df_perf.loc[df_perf["classifier_name"] == classifier_2]["accuracy"],
                dtype=np.float64,
            )
            # calculate the p_value
            p_value = wilcoxon(perf_1, perf_2, zero_method="pratt")[1]
            # appen to the list
            p_values.append((classifier_1, classifier_2, p_value, False))
    # get the number of hypothesis
    k = len(p_values)
    # sort the list in acsending manner of p-value
    p_values.sort(key=operator.itemgetter(2))

    # loop through the hypothesis
    for i in range(k):
        # correct alpha with holm
        new_alpha = float(alpha / (k - i))
        # test if significant after holm's correction of alpha
        if p_values[i][2] <= new_alpha:
            p_values[i] = (p_values[i][0], p_values[i][1], p_values[i][2], True)
        else:
            # stop
            break
    # compute the average ranks to be returned (useful for drawing the cd diagram)
    # sort the dataframe of performances
    sorted_df_perf = df_perf.loc[
        df_perf["classifier_name"].isin(classifiers)
    ].sort_values(["classifier_name", "dataset_name"])
    # get the rank data
    rank_data = np.array(sorted_df_perf["accuracy"]).reshape(m, max_nb_datasets)

    # create the data frame containg the accuracies
    df_ranks = pd.DataFrame(
        data=rank_data,
        index=np.sort(classifiers),
        columns=np.unique(sorted_df_perf["dataset_name"]),
    )

    # number of wins
    dfff = df_ranks.rank(ascending=False)

    print(dfff.index)
    dfff_resnet = dfff.iloc[1]

    dfff_resnet = np.asarray(dfff_resnet)
    print(dfff_resnet.shape)

    print(len(dfff_resnet[dfff_resnet == 1.0]))

    # exit()

    # average the ranks
    average_ranks = (
        df_ranks.rank(ascending=False).mean(axis=1).sort_values(ascending=False)
    )
    # return the p-values and the average ranks
    return p_values, average_ranks, max_nb_datasets


# use_112, names_clfs = get_args()
# n_our_methods = 5

# our_methods = names_clfs[:n_our_methods].copy()
# print(our_methods)
# exit()

# output_directory, df_perf = merge_df(names_clfs=names_clfs, use_112=use_112)

input_directory_parent = "./codes-used/"
input_directory = input_directory_parent + "hcf-results/"
df_perf = pd.read_csv(
    input_directory + "results_cdd.csv"
)

output_directory = "./Figures/chapter 3/hcf/results/"


# If inverse rank:

# df_perf["accuracy"] = df_perf["accuracy"] * (-1.0)
# df_perf["accuracy"] = 1.0 / df_perf["accuracy"]

# our_methods = ['CFLITETime','CFLITE','NBNTime','NBN']
# our_methods = ['CFLITETime','NBNTime']
# our_methods = ['CFLITE','NBN']
# our_methods = ['NBN','NBNTime']
# our_methods = ['LSTM-FCN-8-cells','LSTM-FCN-64-cells','LSTM-FCN-128-cells']
# our_methods = ['ShapeDBAShapeDTW']
# our_methods = ['PHIT']
# our_methods = ['CO-FCN','H-FCN','H-InceptionTime']
# our_methods = ['LITETime','LITEMVTime']
our_methods = []

draw_cd_diagram(
    output_directory,
    our_methods=our_methods,
    df_perf=df_perf,
    title="Accuracy",
    labels=True,
)


==> codes-used/cdd/merge_dfs.py <==
import pandas as pd


if __name__ == '__main__':
    
    fcn = pd.read_csv("FCN.csv")
    it = pd.read_csv("InceptionTime.csv")
    mr = pd.read_csv("MultiROCKET.csv")
    resnet = pd.read_csv("ResNet.csv")
    rocket = pd.read_csv("ROCKET.csv")
    
    df = pd.merge(fcn, pd.merge(it, pd.merge(mr, pd.merge(resnet, rocket))))
    
    df.to_csv("results_cdd.csv", index=False)

==> codes-used/cdd/to_cdd_format.py <==
import pandas as pd

if __name__ == '__main__':
    
    df_cdd = pd.DataFrame(columns=["classifier_name","dataset_name","accuracy"])
    
    df = pd.read_csv("./codes-used/hcf-results/results.csv")
    
    classifiers = list(df.columns)
    classifiers.remove("dataset")
    
    dataset_names = list(df["dataset"])
    
    for classifier in classifiers:
        for dataset in dataset_names:
            
            acc = df.loc[df["dataset"] == dataset][classifier].iloc[0]
            
            df_cdd.loc[len(df_cdd)] = {
                "classifier_name" : classifier,
                "dataset_name" : dataset,
                "accuracy" : acc,
            }

    df_cdd.to_csv("./codes-used/hcf-results/results_cdd.csv", index=False)

==> codes-used/dtw-matrix/dtw-alignment.py <==
from matplotlib import use

import sys
import numpy as np
# from tslearn.metrics import dtw_path
import matplotlib.pyplot as plt

import random
import numpy as np
import os
from datetime import datetime
from sklearn.preprocessing import LabelEncoder

from aeon.distances import dtw_distance, euclidean_distance

random.seed(datetime.now())

def create_directory(directory_path):
    
    if not os.path.isdir(directory_path):
        os.mkdir(directory_path)

def load_data(file_name):
    
    folder_path = "/home/afawaz/phd/datasets/UCRArchive_2018/"
    # folder_path = "/mnt/nfs/ceres/bla/archives/new/UCRArchive_2018/UCRArchive_2018/"
    folder_path += (file_name + "/")

    train_path = folder_path + file_name + "_TRAIN.tsv"
    test_path = folder_path + file_name + "_TEST.tsv"

    if (os.path.exists(test_path) <= 0):
        print("File not found")
        return None, None, None, None

    train = np.loadtxt(train_path, dtype=np.float64)
    test = np.loadtxt(test_path, dtype=np.float64)

    ytrain = train[:, 0]
    ytest = test[:, 0]

    xtrain = np.delete(train, 0, axis=1)
    xtest = np.delete(test, 0, axis=1)

    return xtrain, ytrain, xtest, ytest

def znormalisation(x):

    stds = np.std(x,axis=1,keepdims=True)
    if len(stds[stds == 0.0]) > 0:
        stds[stds == 0.0] = 1.0
        return (x - x.mean(axis=1, keepdims=True)) / stds
    return (x - x.mean(axis=1, keepdims=True)) / (x.std(axis=1, keepdims=True))

def generate_array_of_colors(n):

    colors_list = []

    r = int(np.random.choice(np.arange(start=32,stop=255),size=1))
    g = int(np.random.choice(np.arange(start=128,stop=255),size=1))
    b = int(np.random.choice(np.arange(start=64,stop=255),size=1))

    alpha = 1.0
    step = 256 / n

    for _ in range(n):

        r += step
        g += step
        b += step

        r = int(r) % 256
        g = int(g) % 256
        b = int(b) % 256

        colors_list.append((r / 255, g / 255, b / 255, alpha))

    # return colors_list

    colors = ["#"+''.join([random.choice('0123456789ABCDEF') for i in range(6)])
       for j in range(n)]

    return colors

def encode_labels(y):

    y = np.expand_dims(y,axis=1)
    labenc = LabelEncoder()
    
    return labenc.fit_transform(y)

def extract_args():

    args = sys.argv[1:]

    if len(args) == 0:
        return False, False, 'SyntheticExample'
    
    elif len(args) == 1:
        return False, False, sys.argv[1]
    
    elif len(args) == 2:
        return sys.argv[1] == '--use-ed', sys.argv[1] == '--use-znorm', sys.argv[2]
    
    elif len(args) >= 3:
        return sys.argv[1] == '--use-ed', sys.argv[2] == '--use-znorm', sys.argv[3]

def synthetic_samples():

    length = np.random.randint(low=100,high=200,size=1)[0]

    time_mesh = np.linspace(start=-2*np.pi,stop=2*np.pi,num=length)
    ts1 = np.sin(time_mesh) + np.random.normal(scale=0.0,size=length)
    
    time_mesh = np.linspace(start=-3*np.pi/2,stop=5*np.pi/2,num=length)
    ts2 = np.sin(time_mesh) + np.random.normal(scale=0.0,size=length)
    
    return ts1,ts2

if __name__ == "__main__":

    use_ed, use_znorm, file_name = extract_args()

    # output_directory = 'Figures/chapter 1/TSC/dtw/'
    # create_directory(output_directory)
    # output_directory = output_directory + file_name + '/'
    # create_directory(output_directory)

    if file_name != 'SyntheticExample':
        from aeon.datasets import load_classification
        X, Y = load_classification(name='ItalyPowerDemand')
        X = X[:,0,:]

        if use_znorm:

            X = znormalisation(X)

        ts1 = X[Y =='1'][0]
        ts2 = X[Y == '2'][0]
        
        print(dtw_distance(ts1, ts2))
        print(euclidean_distance(ts1, ts2))
        exit()

    else:
        ts1, ts2 = synthetic_samples()

    if not use_ed:
        aligned_path = np.asarray(dtw_path(s1=ts1,s2=ts2)[0])
    else:
        aligned_path = np.arange(len(ts1)).reshape((-1,1))
        aligned_path = np.concatenate((aligned_path,aligned_path),axis=1)

    plt.plot(ts1,color='blue',lw=3,label='TS1')
    plt.scatter(np.arange(len(ts1)), ts1, color='blue', s=100)
    plt.plot(ts2,color='red',lw=3,label='TS2')
    plt.scatter(np.arange(len(ts2)), ts2, color='red', s=100)

    for i in range(len(aligned_path)):

        idx_ts1 = aligned_path[i,0]
        idx_ts2 = aligned_path[i,1]

        plt.plot([idx_ts1,idx_ts2],[ts1[idx_ts1],ts2[idx_ts2]],color='green',lw=1)
    
    plt.legend()
    
    exit()

    if use_ed:
        plt.savefig(output_directory + 'ed-alignment.pdf')
    else:
        plt.savefig(output_directory + 'dtw-alignment.pdf')

==> codes-used/dtw-matrix/dtw_metric.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from mpl_toolkits.axes_grid1 import make_axes_locatable

from aeon.distances import dtw_alignment_path, dtw_cost_matrix
from aeon.distances._alignment_paths import compute_min_return_path

def dtw_plotting(
    x,
    y,
    dataset_name,
    xcolor="blue",
    ycolor="red",
    show_diagonal=True,
    diagonal_color="black",
    cmap="Oranges",
    show_path=True,
    path_color="gray",
    show_dist_to_diagonal=True,
    dist_to_diagonal_color="lightgreen",
):
    cost_mat = dtw_cost_matrix(x=x, y=y)

    left, width = 0.08, 0.60
    bottom, height = 0.35, 0.60
    bottom_h = -0.5 + width
    left_h = left + 0.27
    rect_plot = [left_h, bottom, width, height]
    rect_x = [left_h, bottom_h, width, 0.2]
    rect_y = [left, bottom, 0.2, height]

    # start with a rectangular Figure
    plt.figure(2, figsize=(8, 8))

    axplot = plt.axes(rect_plot)
    axx = plt.axes(rect_x)
    axy = plt.axes(rect_y)

    axx.axis("OFF")
    axy.axis("OFF")
    axplot.xaxis.set_tick_params(labelbottom=False)
    axplot.yaxis.set_tick_params(labelbottom=False)

    axplot.set_xticks([])
    axplot.set_yticks([])

    roated_cost_mat = np.rot90(cost_mat, k=0)

    dtw_path_ = compute_min_return_path(cost_matrix=roated_cost_mat)
    dtw_path = [[_dtw_path_[0], _dtw_path_[1]] for _dtw_path_ in dtw_path_]
    dtw_path = np.asarray(dtw_path)

    print(dtw_path_)

    im = axplot.pcolor(roated_cost_mat, cmap=cmap)

    for i in range(len(x)):
        for j in range(len(y)):
            rect = Rectangle(xy=(i, j), width=1, height=1, edgecolor="gray", fill=False)
            axplot.add_patch(rect)
            # axplot.text(x=i+0.5, y=j+0.5, s=roated_cost_mat[i,j], color='red', fontsize=10,)
    if show_path:
        for i in range(len(dtw_path)):
            rect = Rectangle(xy=dtw_path[i], width=1, height=1, color=path_color)
            axplot.add_patch(rect)

            if show_dist_to_diagonal and dtw_path[i, 0] != dtw_path[i, 1]:
                point1 = (dtw_path[i, 0], dtw_path[i, 0])
                point2 = (dtw_path[i, 1], dtw_path[i, 1])

                point_in_diagonal = (
                    (point1[0] + point2[0]) / 2,
                    (point1[1] + point2[1]) / 2,
                )

                axplot.plot(
                    [dtw_path[i, 0] + 0.5, point_in_diagonal[0]],
                    [dtw_path[i, 1] + 0.5, point_in_diagonal[1]],
                    color=dist_to_diagonal_color,
                )

    if show_diagonal:
        for i in range(len(x)):
            rect = Rectangle(xy=(i, i), height=1, width=1, color=diagonal_color)
            axplot.add_patch(rect)

    axplot.set_xlim((0, len(x)))
    axplot.set_ylim((0, len(y)))

    axy.plot(-y, np.arange(len(y)), color=ycolor, marker="o")
    axx.plot(x, marker="o", color=xcolor)

    axx.arrow(x=0, y=0, dx=len(x) - 1, dy=0, head_width=0.1, color="gray")
    axx.text(x=len(x) - 1, y=0.15, s="time")
    axx.arrow(x=0, y=0, dx=0, dy=np.max(x), head_width=0.1, color="gray")

    axy.arrow(x=0, y=0, dy=len(y) - 1, dx=0, head_width=0.1, color="gray")
    axy.text(y=len(y) - 1, x=0.15, s="time", rotation="vertical")

    ymin = np.min(y)
    ymax = np.max(y)

    yminmax = max(abs(ymin), abs(ymax))

    axy.arrow(x=0, y=0, dx=-yminmax, dy=0, head_width=0.1, color="gray")

    divider = make_axes_locatable(axplot)
    cax = divider.append_axes("right", size="5%", pad=0.05)

    plt.colorbar(im, cax=cax, orientation="vertical")

    plt.savefig("Figures/chapter 1/TSC/dtw/dtw-matrix-"+dataset_name+".pdf")


if __name__ == '__main__':

    from aeon.datasets import load_classification

    dataset_name = "ItalyPowerDemand"

    x, y = load_classification(name=dataset_name)

    print(np.unique(y))

    x1 = x[y == '1'][0].reshape((-1,))
    x2 = x[y == '2'][0].reshape((-1,))

    dtw_plotting(x=x1, y=x2, show_dist_to_diagonal=False,
                 cmap='cool',
                 dataset_name=dataset_name)

==> codes-used/dtw-matrix/utils.py <==
import numpy as np
import matplotlib.pyplot as plt


def generate_synthetic_data(
    n_samples=10,
    length_TS=100,
    use_shifting=[True, True],
    warping_diversity=[True, True],
    start_pattern=[0.25, 0.65],
    length_pattern=[0.10, 0.10],
):
    data = np.zeros(shape=(n_samples, length_TS))
    labels = np.zeros(shape=(n_samples))

    data[0 : n_samples // 2] = _generate_synthetic_data(
        n_samples=n_samples // 2,
        length_TS=length_TS,
        use_shifting=use_shifting[0],
        warping_diversity=warping_diversity[0],
        length_pattern=length_pattern[0],
        start_pattern=start_pattern[0],
    )

    data[n_samples // 2 :] = _generate_synthetic_data(
        n_samples=n_samples - n_samples // 2,
        length_TS=length_TS,
        use_shifting=use_shifting[1],
        warping_diversity=warping_diversity[1],
        length_pattern=length_pattern[1],
        start_pattern=start_pattern[1],
    )

    labels[n_samples // 2 :] = 1

    return data, labels


def _generate_synthetic_data(
    n_samples=10,
    length_TS=100,
    use_shifting=True,
    warping_diversity=True,
    start_pattern=0.25,
    length_pattern=0.10,
):
    data = np.cumsum(np.random.normal(scale=0.1, size=(n_samples, length_TS)), axis=1)
    if (not use_shifting) and (not warping_diversity):
        for i in range(n_samples):
            data[
                i,
                int(start_pattern * length_TS) : (
                    int(start_pattern * length_TS) + int(length_pattern * length_TS)
                ),
            ] += np.random.choice(np.arange(3, 6), size=1)[0]

    elif use_shifting and (not warping_diversity):
        original_start = int(start_pattern*length_TS)
        
        for i in range(n_samples):
            random_start = np.random.choice(
                a=np.arange(original_start-int(0.30*original_start), original_start+int(0.30*original_start)), size=1
            )[0]

            data[
                i,
                random_start : (random_start + int(length_pattern * length_TS)),
            ] += np.random.choice(np.arange(3, 4), size=1)[0]

    elif (not use_shifting) and warping_diversity:
        for i in range(n_samples):
            random_length = (
                np.random.choice(a=np.arange(1, int(length_pattern * 2 * length_TS)))
                / length_TS
            )

            data[
                i,
                int(start_pattern * length_TS) : (
                    int(start_pattern * length_TS) + int(random_length * length_TS)
                ),
            ] += np.random.choice(np.arange(3, 6), size=1)[0]

    elif use_shifting and warping_diversity:

        original_start = int(start_pattern*length_TS)
        
        for i in range(n_samples):
            random_length = np.random.choice(
                a=np.arange(
                    int(length_pattern * length_TS), int(length_pattern * 2 * length_TS)
                )
            )

            random_start = (
                np.random.choice(
                    a=np.arange(original_start-int(0.30*original_start), original_start+int(0.30*original_start)), size=1
                )[0]
                / length_TS
            )

            data[
                i,
                int(random_start * length_TS) : (
                    int(random_start * length_TS) + random_length
                ),
            ] += np.random.choice(np.arange(3, 6), size=1)[0]

    return data


def znormalization(x: np.ndarray):
    stds = x.std(axis=1, keepdims=True)
    stds[stds == 0.0] = 1.0
    return (x - x.mean(axis=1, keepdims=True)) / stds


if __name__ == "__main__":
    
    data, labels = generate_synthetic_data(
        use_shifting=[True,True],
        warping_diversity=[True,True]
    )

    plt.plot(data[labels == 0].T, color='blue')
    plt.plot(data[labels == 1].T, color='red')

    plt.show()

==> codes-used/hcf-results/merge-dfs.py <==
import pandas as pd
import os


if __name__ == "__main__":

    # root_dir = os.path.dirname(os.path.abspath(__file__))

    # other_deeps = pd.read_csv(os.path.join(root_dir,"other-deeps.csv"))
    # hit = pd.read_csv(os.path.join(root_dir,"hit.csv"))
    # cofcn = pd.read_csv(os.path.join(root_dir,"cofcn.csv"))
    # hfcn = pd.read_csv(os.path.join(root_dir,"hfcn.csv"))

    # df = pd.merge(other_deeps, pd.merge(hit, pd.merge(cofcn,hfcn)))

    # df.to_csv(os.path.join(root_dir,"results.csv"), index=False)

    root_dir = os.path.dirname(os.path.abspath(__file__))

    mr = pd.read_csv(os.path.join(root_dir, "MultiROCKET.csv"))
    r = pd.read_csv(os.path.join(root_dir, "ROCKET.csv"))
    hit = pd.read_csv(os.path.join(root_dir, "hit.csv"))
    cofcn = pd.read_csv(os.path.join(root_dir, "cofcn.csv"))
    hfcn = pd.read_csv(os.path.join(root_dir, "hfcn.csv"))
    other_deep = pd.read_csv(os.path.join(root_dir, "other-deeps.csv"))

    df = pd.merge(
        other_deep,
        pd.merge(mr,
                 pd.merge(r,
                          pd.merge(hit,
                                   pd.merge(cofcn,
                                            hfcn
                                            ))))
    )

    df.to_csv(os.path.join(root_dir, "results-non-deep.csv"), index=False)


==> codes-used/human-motion/intro.py <==
import numpy as np
from plot_skeletons import plot_human_motion, plot_sequentially_skeleton, get_kinematic_tree

import matplotlib.pyplot as plt
from matplotlib.colors import hsv_to_rgb, rgb2hex

def generate_pastel_colors(n, random_state=None):
    if random_state is not None:
        np.random.seed(random_state)
    
    hues = np.linspace(0, 1, n, endpoint=False)
    np.random.shuffle(hues)
    
    saturation = 0.4
    value = 0.9
    
    pastel_colors_rgb = np.array([hsv_to_rgb([hue, saturation, value]) for hue in hues])
    pastel_colors_hex = [rgb2hex(color) for color in pastel_colors_rgb]
    
    return pastel_colors_hex

def normalize_skeletons(
    X,
    min_max_list=None,
):

    dim = int(X.shape[3])
    n_X = np.zeros(shape=X.shape)

    if min_max_list is None:
        min_max_list = []
        for d in range(dim):
            min_ = np.min(X[:, :, :, d])
            max_ = np.max(X[:, :, :, d])
            min_max_list.append((min_, max_))

    for d in range(dim):
        n_X[:, :, :, d] = (X[:, :, :, d] - min_max_list[d][0]) / (
            1.0 * (min_max_list[d][1] - min_max_list[d][0])
        )

    return n_X, min_max_list

if __name__ == '__main__':
    
    kinematic_tree, colors_per_limb = get_kinematic_tree(
        dataset_name="HumanAct12", include_colors=True
    )
    
    root_path = "/media/hadi/kousa/these/datasets/Human_Motion/HumanAct12/"
    
    X = np.load(root_path+"X.npy")
    Y = np.load(root_path+"Y.npy")
    
    # X, _ = normalize_skeletons(X=X)
    
    meta_data = {
        "length_TS" : int(X.shape[1]),
        "n_joints" : int(X.shape[2]),
        "dim" : int(X.shape[3])
    }
    
    c = 0
    x = X[Y == c][np.random.randint(low=0, high=len(X[Y == c]), size=1)[0]]
    
    # plot_human_motion(
    #     X=x,
    #     meta_data=meta_data,
    #     kinemetic_tree=kinematic_tree,
    #     colors_per_limb=colors_per_limb,
    #     output_dir='../../Figures/chapter 6/intro/',
    #     save_file_name="example_human_act",
    #     flip_vertical_axis=True
    # )
    
    X_to_plot = np.concatenate(
        [X[Y == _c][np.random.randint(low=0, high=len(X[Y == _c]), size=1)] for _c in range(len(np.unique(Y)))],
        axis=0
    )
    print(X_to_plot.shape)
    
    # plot_sequentially_skeleton(
    #     Xgenerated=X_to_plot,
    #     meta_data=meta_data,
    #     n_frames=10,
    #     kinemetic_tree=kinematic_tree,
    #     colors_per_limb=colors_per_limb,
    #     output_dir='../../Figures/chapter 6/intro/',
    #     save_file_name="example_human_act",
    #     flip_vertical_axis=True,
    #     labels=["action-"+str(i) for i in range(len(np.unique(Y)))]
    # )
    
    plot_sequentially_skeleton(
        Xgenerated=X_to_plot[[2]],
        meta_data=meta_data,
        n_frames=10,
        kinemetic_tree=kinematic_tree,
        colors_per_limb=colors_per_limb,
        output_dir='../../Figures/chapter 6/intro/',
        save_file_name="one_sample",
        flip_vertical_axis=True,
        labels=["Sample"],
        show_joints=[True for _ in range(5)],
        joints_color=["blue","red","green","black","orange"],
        # figsize=(15,5),
        joint_size=200
    )
    
    plt.figure(figsize=(10,7))
    
    plt.plot(X_to_plot[2,:,kinematic_tree[0][-1],:], color='blue', lw=3)
    plt.plot(X_to_plot[2,:,kinematic_tree[1][-1],:], color='red', lw=3)
    plt.plot(X_to_plot[2,:,kinematic_tree[2][-1],:], color='green', lw=3)
    plt.plot(X_to_plot[2,:,kinematic_tree[3][-1],:], color='black', lw=3)
    plt.plot(X_to_plot[2,:,kinematic_tree[4][-1],:], color='orange', lw=3)
    
    plt.savefig("../../Figures/chapter 6/intro/skeleton_mts.pdf", bbox_inches="tight")

==> codes-used/human-motion/kimore_cls.py <==
import numpy as np
from plot_skeletons import plot_human_motion, plot_sequentially_skeleton, get_kinematic_tree

import matplotlib.pyplot as plt

def normalize_skeletons(
    X,
    min_max_list=None,
):

    dim = int(X.shape[3])
    n_X = np.zeros(shape=X.shape)

    if min_max_list is None:
        min_max_list = []
        for d in range(dim):
            min_ = np.min(X[:, :, :, d])
            max_ = np.max(X[:, :, :, d])
            min_max_list.append((min_, max_))

    for d in range(dim):
        n_X[:, :, :, d] = (X[:, :, :, d] - min_max_list[d][0]) / (
            1.0 * (min_max_list[d][1] - min_max_list[d][0])
        )

    return n_X, min_max_list

if __name__ == '__main__':
    
    kinematic_tree, colors_per_limb = get_kinematic_tree(
        dataset_name="Kimore", include_colors=True
    )
    
    X_to_plot = np.zeros(shape=(5, 748, 18, 3))
    
    for ex in range(1, 6):
    
        root_path = "/media/hadi/kousa/these/datasets/Human_Motion/Kimore/ex"+str(ex)+"/"
        
        X = np.load(root_path+"Skeletons.npy")
        X_to_plot[ex-1,:,:,:] = X[np.random.randint(low=0,high=len(X),size=1)[0]]
    
    X, _ = normalize_skeletons(X=X)
    
    meta_data = {
        "length_TS" : int(X.shape[1]),
        "n_joints" : int(X.shape[2]),
        "dim" : int(X.shape[3])
    }
    
    # plot_human_motion(
    #     X=X_to_plot[0],
    #     meta_data=meta_data,
    #     kinemetic_tree=kinematic_tree,
    #     colors_per_limb=colors_per_limb,
    #     output_dir='../../Figures/chapter 6/kimore_cls/',
    #     save_file_name="example_kimore",
    #     flip_vertical_axis=False
    # )
    
    plot_sequentially_skeleton(
        Xgenerated=X_to_plot,
        meta_data=meta_data,
        n_frames=10,
        kinemetic_tree=kinematic_tree,
        colors_per_limb=colors_per_limb,
        output_dir='../../Figures/chapter 6/kimore_cls/',
        save_file_name="example_kimore",
        flip_vertical_axis=False,
        labels=["exercise-"+str(i) for i in range(1,6)]
    )

==> codes-used/human-motion/plot_skeletons.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.animation import FuncAnimation, FFMpegWriter
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
import mpl_toolkits.mplot3d.axes3d as p3
import matplotlib.gridspec as gridspec


def get_kinematic_tree(dataset_name, include_colors=True):
    trees = {
        "HumanAct12": [
            [0, 3, 6, 9, 12, 15],
            [0, 1, 4, 7, 10],
            [0, 2, 5, 8, 11],
            [9, 13, 16, 18, 20, 22],
            [9, 14, 17, 19, 21, 23],
        ],
        
        "UIPRMD": [
            [0, 1, 2, 3, 4, 5],
            [0, 14, 15, 16, 17],
            [0, 18, 19, 20, 21],
            [3, 6, 7, 8, 9],
            [3, 10, 11, 12, 13],
        ],
        
        "Kimore": [
            [0, 1, 17, 2],
            [0, 11, 12, 13],
            [0, 14, 15, 16],
            [17, 3, 4, 5, 6],
            [17, 7, 8, 9, 10]
        ]
    }

    # colors_per_limb = {"HumanAct12": ["orange", "lightgreen", "green", "blue", "cyan"]}
    colors_per_limb = {"HumanAct12": ["#6C9E9D","#B2A8B7", "#7D7482", "#CBB67E", "#A18758"],
                       "UIPRMD": ["#6C9E9D","#B2A8B7", "#7D7482", "#CBB67E", "#A18758"],
                       "Kimore": ["#6C9E9D","#B2A8B7", "#7D7482", "#CBB67E", "#A18758"]}

    if include_colors:
        return trees[dataset_name], colors_per_limb[dataset_name]
    else:
        return trees[dataset_name]
    
    
def plot_human_motion(
    X,
    meta_data,
    kinemetic_tree,
    colors_per_limb,
    output_dir,
    save_file_name,
    show_joints=False,
    joints_color=None,
    joint_size=50,
    show_limbs=True,
    figsize=(7, 7),
    fps=20,
    title=None,
    title_fontsize=20,
    flip_vertical_axis=True,
    linewidth=7,
    linewidth_trajectory=1,
    show_trajectory=True,
    trajectory_joint=0,
    trajectory_color="blue",
    elevation=110,
    rotation=-90,
    show_ground=True,
    ground_color="#B2D4EF",
):
    
    n_joints = meta_data["n_joints"]
    
    if isinstance(colors_per_limb, str):
        colors_per_limb = [colors_per_limb] * len(kinemetic_tree)

    if show_joints:
        joints_color = joints_color if joints_color is not None else "black"

    assert len(kinemetic_tree) == len(colors_per_limb)

    if show_limbs:
        assert kinemetic_tree is not None

    # x = np.reshape(X, (meta_data["length_TS"], meta_data["n_joints"], meta_data["dim"]))
    x = X.copy()

    if flip_vertical_axis:
        x[:, :, 1] *= -1

    def init():
        ax.set_xlim3d([np.min(x[:,:,0]), np.max(x[:,:,0])])
        ax.set_ylim3d([np.min(x[:,:,1]), np.max(x[:,:,1])])
        ax.set_zlim3d([np.min(x[:,:,2]), np.max(x[:,:,2])])

        fig.suptitle(title, fontsize=title_fontsize)
        ax.grid(False)

    fig = plt.figure(figsize=figsize)
    
    # ax = p3.Axes3D(fig)
    ax = fig.add_subplot(111, projection='3d')
    
    ax.xaxis.pane.set_visible(False)
    ax.zaxis.pane.set_visible(False)
    ax.xaxis.line.set_visible(False)
    ax.yaxis.line.set_visible(False)
    ax.zaxis.line.set_visible(False)
    
    if show_ground:
        ax.yaxis.pane.set_facecolor(ground_color)
    else:
        ax.yaxis.pane.set_visible(False)
    
    init()

    if show_trajectory:
        mins = x.min(axis=0).min(axis=0)
        y_offset = mins[1]
        x[:, :, 1] -= y_offset

    trajectory_spine_2d = x[:, trajectory_joint, [0, 2]]

    # elevate everything above 2d trajectory

    if show_trajectory:
        x[..., 0] -= x[:, trajectory_joint : (trajectory_joint + 1), 0]
        x[..., 2] -= x[:, trajectory_joint : (trajectory_joint + 1), 2]

        ax.set_xlim3d([np.min(x[:,:,0]), np.max(x[:,:,0])])
        ax.set_ylim3d([np.min(x[:,:,1]), np.max(x[:,:,1])])
        ax.set_zlim3d([np.min(x[:,:,2]), np.max(x[:,:,2])])

    def update(index):
        while ax.lines:
            ax.lines[0].remove()
        while ax.collections:
            ax.collections[0].remove()
        ax.view_init(elev=elevation, azim=rotation)

        # re-align projection with movement of skeleton
        if index > 1 and show_trajectory:
            ax.plot3D(
                trajectory_spine_2d[:index, 0] - trajectory_spine_2d[index, 0],
                np.zeros_like(trajectory_spine_2d[:index, 0]),
                trajectory_spine_2d[:index, 1] - trajectory_spine_2d[index, 1],
                linewidth=linewidth_trajectory,
                color=trajectory_color,
            )

        if show_limbs:
            for limbs, color in zip(kinemetic_tree, colors_per_limb):
                x_axis = x[index, limbs, 0]
                y_axis = x[index, limbs, 1]
                z_axis = x[index, limbs, 2]

                ax.plot3D(
                    x_axis,
                    y_axis,
                    z_axis,
                    linewidth=linewidth,
                    color=color,
                )

        if show_joints:
            joints = np.arange(n_joints)

            for joint in joints:
                x_axis = x[index, joint, 0]
                y_axis = x[index, joint, 1]
                z_axis = x[index, joint, 2]

                ax.scatter(x_axis, y_axis, z_axis, color=joints_color, s=joint_size)

        ax.set_xticklabels([])
        ax.set_yticklabels([])
        ax.set_zticklabels([])
        ax.set_xticks([])
        ax.set_yticks([])
        ax.set_zticks([])

    ani = FuncAnimation(fig, update, frames=len(x), interval=fps, repeat=False)
    writervideo = FFMpegWriter(fps=fps)

    ani.save(output_dir + save_file_name + ".mp4", writer=writervideo)
    plt.close(fig)
    
    
    
    
def plot_sequentially_skeleton(
    Xgenerated,
    meta_data,
    n_frames,
    kinemetic_tree,
    colors_per_limb,
    output_dir,
    save_file_name,
    show_joints=False,
    joints_color=None,
    labels=None,
    joint_size=50,
    show_limbs=True,
    figsize="auto",
    title=None,
    title_fontsize=20,
    flip_vertical_axis=True,
    linewidth=7,
):
    length_TS = meta_data["length_TS"]
    n_joints = meta_data["n_joints"]
    
    # xgenerated = np.reshape(Xgenerated.copy(), (-1, length_TS, n_joints, dim))
    xgenerated = Xgenerated.copy()
    
    if isinstance(colors_per_limb, str):
        colors_per_limb = [colors_per_limb] * len(kinemetic_tree)

    new_show_joints = {}

    if isinstance(show_joints, int):
        new_show_joints = [show_joints for _ in range(n_joints)]
    elif isinstance(show_joints, list):
        print("e")
        assert len(show_joints) == n_joints or len(show_joints) == len(kinemetic_tree)
        if len(show_joints) == len(kinemetic_tree):
            
            for i in range(len(kinemetic_tree)):
                for j in range(len(kinemetic_tree[i])):
                    if j < len(kinemetic_tree[i]) - 1:
                        new_show_joints[kinemetic_tree[i][j]] = False
                    else:
                        new_show_joints[kinemetic_tree[i][j]] = True

    new_joints_color = {}
    if True in new_show_joints:
        joints_color = joints_color if joints_color is not None else "black"

        if isinstance(joints_color, list):
            assert len(joints_color) == n_joints or len(joints_color) == len(kinemetic_tree)
            if len(joints_color) == len(kinemetic_tree):
                
                for i in range(len(kinemetic_tree)):
                    for j in range(len(kinemetic_tree[i])):
                        if j < len(kinemetic_tree[i]) - 1:
                            new_joints_color[kinemetic_tree[i][j]] = " "
                        else:
                            new_joints_color[kinemetic_tree[i][j]] = joints_color[i]
                
        elif isinstance(joints_color, str):
            for _joint in range(n_joints):
                new_joints_color[_joint] = joints_color

    if show_limbs:
        assert kinemetic_tree is not None
        
    assert len(kinemetic_tree) == len(colors_per_limb)

    if flip_vertical_axis:
        xgenerated[:, :, :, 1] *= -1
    
    time_stamps = np.arange(start=0, stop=length_TS, step=length_TS // n_frames)

    if figsize == "auto":
        figsize = ((n_frames+1) * 2, (len(xgenerated)*2.5))

    fig = plt.figure(figsize=figsize)
    gs1 = gridspec.GridSpec(len(xgenerated), n_frames+1)
    fig.suptitle(title, fontsize=title_fontsize)
    
    ax = [
        [fig.add_subplot(gs1[i, j],
                         ) for j in range(n_frames+1)]
        for i in range(len(xgenerated))
    ]
    
    for i in range(len(xgenerated)):
        min_x = np.min(xgenerated[i,:,:,0])
        max_x = np.max(xgenerated[i,:,:,0])
        
        min_y = np.min(xgenerated[i,:,:,1])
        max_y = np.max(xgenerated[i,:,:,1])
        
        ax[i][0].set_xlim([min_x - 1.0, max_x + 1.0])
        ax[i][0].set_ylim([min_y - 1.0, max_y + 1.0])
        
        if labels is None:
            ax[i][0].text(x=min_x-1.0, y=(min_y+max_y)/2, s="sample #"+str(i), fontsize=title_fontsize)
        else:
            ax[i][0].text(x=min_x-1.0, y=(min_y+max_y)/2, s=labels[i], fontsize=title_fontsize)
        
        ax[i][0].set_axis_off()
        
        for j in range(n_frames):
            
            if i == 0:
                ax[i][j+1].set_title("F#"+str(time_stamps[j]), fontsize=title_fontsize)
    
            ax[i][j+1].set_xlim([min_x, max_x])
            ax[i][j+1].set_ylim([min_y, max_y])
           
            ax[i][j+1].set_yticks([])
            ax[i][j+1].set_xticks([])
            ax[i][j+1].set_axis_off()

            ax[i][j+1].grid(False)
            
            if show_limbs:
                for limbs, color in zip(kinemetic_tree, colors_per_limb):
                    x_axis = xgenerated[i, time_stamps[j], limbs, 0]
                    y_axis = xgenerated[i, time_stamps[j], limbs, 1]

                    ax[i][j+1].plot(
                        x_axis,
                        y_axis,
                        linewidth=linewidth,
                        color=color,
                        zorder=1
                    )
            # if True in show_joints:

            for joint in range(n_joints):
                if new_show_joints[joint]:
                    x_axis = xgenerated[i, time_stamps[j], joint, 0]
                    y_axis = xgenerated[i, time_stamps[j], joint, 1]

                    ax[i][j+1].scatter(x_axis, y_axis,
                                    color=new_joints_color[joint], s=joint_size,
                                    zorder=2)

    fig.savefig(output_dir + save_file_name + ".pdf",
                bbox_inches="tight"
                )

==> codes-used/lite/dwsc_params.py <==
import numpy as np
import matplotlib.pyplot as plt

if __name__ == '__main__':
    
    number_of_filters = np.linspace(1, 10, 100)
    kernel_size = np.linspace(1, 10, 100)
    filters, kernels = np.meshgrid(number_of_filters, kernel_size)

    # Calculate x = a*b and y = a + b
    params_standard = filters * kernels
    params_dwsc = filters + kernels
    
    fig, ax = plt.subplots(1, 2, figsize=(14, 6))

    contour_x = ax[0].contourf(filters, kernels, params_standard, cmap='Blues')
    ax[0].set_title('Number of parameters of Standard Convolutions')
    ax[0].set_xlabel('Number of filters to learn (output dimension)')
    ax[0].set_ylabel('Size of the filters to learn')
    fig.colorbar(contour_x, ax=ax[0], label='#parameters')

    contour_y = ax[1].contourf(filters, kernels, params_dwsc, cmap='Oranges')
    ax[1].set_title('Number of parameters of DepthWise Separable Convolutions')
    ax[1].set_xlabel('Number of filters to learn (output dimension)')
    ax[1].set_ylabel('Size of the filters to learn')
    fig.colorbar(contour_y, ax=ax[1], label='#parameters')

    plt.savefig("Figures/chapter 4/dwsc_params.pdf", bbox_inches="tight")


==> codes-used/lite/results/flops_mts/calculate_flops.py <==
import tensorflow as tf

from classifiers import *
from utils import *


def get_flops(clf_class, input_shape, nb_classes):
    
    tf.compat.v1.reset_default_graph()

    g = tf.Graph()
    run_meta = tf.compat.v1.RunMetadata()

    with g.as_default():

        clf = clf_class(input_shape, nb_classes)
        
        clf.model.summary()
        exit()

        opts = tf.compat.v1.profiler.ProfileOptionBuilder.float_operation()
        flops = tf.compat.v1.profiler.profile(
            g, run_meta=run_meta, cmd="op", options=opts
        )

        return flops.total_float_ops


if __name__ == "__main__":

    clf_class_list = [
        # LITE,
        # LITE_MV,
        # INCEPTION,
        # FCN,
        # RESNET,
        # ConvTran,
        DCNN
        ]
    flops_clf = []
    
    ucr_names = get_ucr_names()

    for clf_class in clf_class_list:
            
        length_TS = 100
        nb_classes = 1
        n_channels = 100

        flops = get_flops(
            clf_class=clf_class, input_shape=(length_TS,n_channels), nb_classes=nb_classes
        )
        
        flops_clf.append(flops)

    import pandas as pd
    
    df = pd.DataFrame(columns=["model","flops"])
    
    for i in range(len(clf_class_list)):
        
        df.loc[len(df)] = {
            "model" : clf_class_list[i].__name__,
            "flops": flops_clf[i]
        }

    print(df)


==> codes-used/lite/results/flops_mts/classifiers/__init__.py <==
from classifiers.fcn import FCN
from classifiers.inception import INCEPTION
from classifiers.resnet import RESNET
from classifiers.conv_tran import ConvTran
from classifiers.disjoint_cnn import DCNN
from classifiers.lite import LITE
from classifiers.lite_mv import LITE_MV


==> codes-used/lite/results/flops_mts/classifiers/conv_tran.py <==
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt

from sklearn.preprocessing import OneHotEncoder as OHE
from sklearn.metrics import get_scorer



class tAPE(tf.keras.layers.Layer):
    """
    Inject some information about the relative or absolute position of the tokens
    in the sequence. The positional encodings have the same dimension as
    the embeddings, so that the two can be summed. Here, we use sine and cosine
    functions of different frequencies.

    Parameters
    ----------
        d_model: int
            The embed dim (required).
        dropout: float, default = 0.1
            The dropout value.
        max_len: int, default = 1024
            The max. length of the incoming sequence.
        scale_factor: float, default = 1.0
            The scaling factor for the positional encoding.
    """

    def __init__(
        self,
        d_model: int,
        dropout_rate: float = 0.1,
        max_len: int = 1024,
        scale_factor: float = 1.0,
        **kwargs
    ) -> None:
        super(tAPE, self).__init__(**kwargs)
        self.d_model = d_model
        self.dropout_rate = dropout_rate
        self.max_len = max_len
        self.scale_factor = scale_factor
        self.dropout = tf.keras.layers.Dropout(dropout_rate)

        # Initialize positional encoding matrix with NumPy
        position = np.arange(max_len)[:, np.newaxis]
        div_term = np.exp(np.arange(0, d_model, 2) * (-np.log(10000.0) / d_model))

        pe = np.zeros((max_len, d_model))
        pe[:, 0::2] = np.sin((position * div_term) * (d_model / max_len))
        pe[:, 1::2] = np.cos((position * div_term) * (d_model / max_len))
        pe = scale_factor * pe[np.newaxis, ...]

        # Convert to TensorFlow constant
        self.pe = tf.constant(pe, dtype=tf.float32)

    def call(self, x):
        """
        Args:
            x: the sequence fed to the positional encoder model (required).
        Shape:
            x: [batch size, sequence length, embed dim]
            output: [batch size, sequence length, embed dim]
        """
        x += self.pe[:, : tf.shape(x)[1], :]
        return self.dropout(x)

    def get_config(self):
        config = super(tAPE, self).get_config()
        config.update({
            "d_model": self.d_model,
            "dropout_rate": self.dropout_rate,
            "max_len": self.max_len,
            "scale_factor": self.scale_factor
        })
        return config

    @classmethod
    def from_config(cls, config):
        return cls(**config)


class Attention_Rel_Scl(tf.keras.layers.Layer):
    def __init__(self, emb_size: int, num_heads: int, seq_len: int, dropout_rate: float, **kwargs):
        super(Attention_Rel_Scl, self).__init__(**kwargs)
        self.seq_len = seq_len
        self.num_heads = num_heads
        self.emb_size = emb_size
        self.dropout_rate = dropout_rate
        self.scale = emb_size**-0.5

        self.key = tf.keras.layers.Dense(emb_size, use_bias=False)
        self.value = tf.keras.layers.Dense(emb_size, use_bias=False)
        self.query = tf.keras.layers.Dense(emb_size, use_bias=False)

        self.relative_bias_table = tf.Variable(tf.zeros((2 * self.seq_len - 1, num_heads)))

        coords = tf.meshgrid(tf.range(1), tf.range(seq_len))
        coords = tf.reshape(tf.stack(coords, axis=-1), (2, seq_len))
        relative_coords = coords[:, :, None] - coords[:, None, :]
        update = tf.constant(self.seq_len - 1, shape=relative_coords[1].shape, dtype=tf.int32)
        relative_coords = tf.tensor_scatter_nd_add(relative_coords, indices=[[1]], updates=[update])
        relative_coords = tf.transpose(relative_coords, perm=[1, 2, 0])
        
        relative_index = tf.reshape(tf.reduce_sum(relative_coords, axis=-1), (-1,1))
        self.relative_index = tf.Variable(initial_value=relative_index, trainable=False)
        
        self.dropout = tf.keras.layers.Dropout(dropout_rate)
        self.to_out = tf.keras.layers.LayerNormalization()

    def call(self, x):
        batch_size, seq_len, _ = x.shape
        
        k = tf.keras.layers.Reshape(target_shape=(seq_len, self.num_heads, -1))(self.key(x))
        k = tf.transpose(k, perm=[0,2,3,1])
       
        v = tf.keras.layers.Reshape(target_shape=(seq_len, self.num_heads, -1))(self.value(x))
        v = tf.transpose(v, perm=[0, 2, 1, 3])
        
        q = tf.keras.layers.Reshape(target_shape=(seq_len, self.num_heads, -1))(self.query(x))
        q = tf.transpose(q, perm=[0, 2, 1, 3])

        attn = tf.matmul(q, k) * self.scale
        attn = tf.nn.softmax(attn, axis=-1)
        
        clipped_indices = tf.clip_by_value(self.relative_index, 0, tf.shape(self.relative_bias_table)[0] - 1)
        relative_bias = tf.gather(self.relative_bias_table, clipped_indices)
        relative_bias = tf.reshape(relative_bias, (-1, self.num_heads, 1))
        relative_bias = tf.transpose(relative_bias, perm=[2, 0, 1])
        relative_bias = tf.reshape(relative_bias, (self.num_heads, 1 * self.seq_len, 1 * self.seq_len))
        
        attn += relative_bias
        
        out = tf.matmul(attn, v)
        out = tf.transpose(out, perm=[0, 2, 1, 3])
    
        out = tf.keras.layers.Reshape(target_shape=(self.seq_len, -1))(out)
        
        out = self.to_out(out)
        
        return out

    def get_config(self):
        config = super(Attention_Rel_Scl, self).get_config()
        config.update({
            "emb_size": self.emb_size,
            "num_heads": self.num_heads,
            "seq_len": self.seq_len,
            "dropout_rate": self.dropout_rate
        })
        return config

    @classmethod
    def from_config(cls, config):
        return cls(**config)

class MySqueezeLayer(tf.keras.layers.Layer):
    def __init__(self, axis, **kwargs):
        super(MySqueezeLayer, self).__init__(**kwargs)
        self.axis = axis

    def call(self, inputs):
        return tf.squeeze(inputs, axis=self.axis)

    def get_config(self):
        config = super(MySqueezeLayer, self).get_config()
        config.update({
            "axis": self.axis
        })
        return config

    @classmethod
    def from_config(cls, config):
        return cls(**config)



class ConvTran:

    def __init__(
        self,
        input_shape,
        output_dir: str = './',
        n_classes: int = 1,
        kernel_size: int = 8,
        factor_filters: int = 4,
        activation: str = "gelu",
        dropout_rate: float = 0.01,
        emb_size: int = 16,
        num_heads: int = 8,
        epsilon: float = 1e-5,
        dimm_ff: int = 256,
        activation_ff: str = "relu",
        batch_size: int = 64,
        n_epochs: int = 3,
        verbose: bool = False,
        best_file_name: str = "best_model",
    ):

        self.output_dir = output_dir

        self.length_TS = input_shape[0]
        self.n_channels = input_shape[1]
        self.n_classes = n_classes

        self.kernel_size = kernel_size
        self.factor_filters = factor_filters
        self.activation = activation

        self.dropout_rate = dropout_rate
        self.emb_size = emb_size
        self.num_heads = num_heads
        self.epsilon = epsilon

        self.dimm_ff = dimm_ff
        self.activation_ff = activation_ff

        self.batch_size = batch_size
        self.n_epochs = n_epochs
        
        self.verbose = verbose
        
        self.best_file_name = best_file_name
        
        self.model = self.build_model(retrun_model=True, compile_model=False)
    
    def build_model(self, retrun_model=False, compile_model=True):

        input_layer = tf.keras.layers.Input((self.length_TS, self.n_channels))

        adding_img_channel_axis = tf.keras.layers.Reshape(
            target_shape=(self.length_TS, self.n_channels, 1)
        )(input_layer)

        # Disjoint CNN

        temporal_conv = tf.keras.layers.Conv2D(
            filters=self.emb_size * self.factor_filters,
            kernel_size=(self.kernel_size, 1),
            padding="same",
        )(adding_img_channel_axis)
        batch_norm1 = tf.keras.layers.BatchNormalization()(temporal_conv)
        activation1 = tf.keras.layers.Activation(activation=self.activation)(
            batch_norm1
        )

        spatial_conv = tf.keras.layers.Conv2D(
            filters=self.emb_size, kernel_size=(1, self.n_channels), padding="valid"
        )(activation1)
        batch_norm2 = tf.keras.layers.BatchNormalization()(spatial_conv)
        activation2 = tf.keras.layers.Activation(activation=self.activation)(
            batch_norm2
        )

        # embeddings = tf.squeeze(activation2, axis=2)
        embeddings = MySqueezeLayer(axis=2)(activation2)

        embeddings_with_positions = tAPE(
            d_model=self.emb_size, dropout_rate=self.dropout_rate, max_len=self.length_TS
        )(embeddings)

        attention_layer = Attention_Rel_Scl(
            emb_size=self.emb_size,
            num_heads=self.num_heads,
            seq_len=self.length_TS,
            dropout_rate=self.dropout_rate,
        )(embeddings_with_positions)

        residual_layer1 = tf.keras.layers.Add()(
            [embeddings_with_positions, attention_layer]
        )

        normalization_layer1 = tf.keras.layers.LayerNormalization(epsilon=self.epsilon)(
            residual_layer1
        )

        ff_layer1 = tf.keras.layers.Dense(units=self.dimm_ff)(normalization_layer1)
        ff_layer2 = tf.keras.layers.Activation(activation=self.activation_ff)(ff_layer1)
        ff_layer3 = tf.keras.layers.Dropout(self.dropout_rate)(ff_layer2)
        ff_layer4 = tf.keras.layers.Dense(units=self.emb_size)(ff_layer3)
        ff_layer5 = tf.keras.layers.Dropout(self.dropout_rate)(ff_layer4)

        residual_layer2 = tf.keras.layers.Add()([normalization_layer1, ff_layer5])

        normalization_layer2 = tf.keras.layers.LayerNormalization(epsilon=self.epsilon)(
            residual_layer2
        )

        gap_layer = tf.keras.layers.GlobalAveragePooling1D()(normalization_layer2)

        output_layer = tf.keras.layers.Dense(
            units=1, activation="linear"
        )(gap_layer)

        model = tf.keras.models.Model(inputs=input_layer, outputs=output_layer)
        
        if compile_model:
            model.compile(
                loss="mse", optimizer="Adam"
            )
        
            reduce_lr = tf.keras.callbacks.ReduceLROnPlateau(
            monitor="loss", factor=0.5, patience=50, min_lr=1e-4
            )
            
            model_checkpoint = tf.keras.callbacks.ModelCheckpoint(
                filepath=self.output_dir + self.best_file_name + ".tf",
                monitor="loss",
                save_best_only=True,
                # save_weights_only=True,
            )
            self.callbacks = [reduce_lr, model_checkpoint]
        
        if retrun_model:
            return model
        else:
            self.model = model

    def fit(
        self,
        X: np.ndarray,
        y: np.ndarray,
    ):
        X = np.transpose(X, [0, 2, 1])
        
        self.build_model()
        
        self.model.fit(
            X,
            y,
            batch_size=self.batch_size,
            epochs=self.n_epochs,
            callbacks=self.callbacks,
            verbose=self.verbose,
        )
            
        tf.keras.backend.clear_session()
        
    def predict(self, X):
        
        X = np.transpose(X, [0, 2, 1])
        custom_objects = {
            "tAPE": tAPE,
            "Attention_Rel_Scl": Attention_Rel_Scl,
            "MySqueezeLayer": MySqueezeLayer
        }
        model = tf.keras.models.load_model(self.output_dir
                                           + self.best_file_name + ".tf",
                                           custom_objects=custom_objects,
                                           compile=False)
        
        # model = self.build_model(retrun_model=True, compile_model=False)
        # model.load_weights(self.output_dir+self.best_file_name+".h5")
        
        return model.predict(X, verbose=self.verbose)
    
    def score(self, X, y):
        metric = get_scorer("neg_mean_squared_error")._score_func
        ypred = self.predict(X=X)
        
        return metric(y_true=y, y_pred=ypred)
    
def get_flops(clf_class, input_shape, nb_classes):

    g = tf.Graph()
    run_meta = tf.compat.v1.RunMetadata()

    with g.as_default():

        clf = clf_class(input_shape, nb_classes)

        opts = tf.compat.v1.profiler.ProfileOptionBuilder.float_operation()
        flops = tf.compat.v1.profiler.profile(g, run_meta=run_meta, cmd='op', options=opts)

        return flops.total_float_ops


if __name__ == '__main__':
    
    model = ConvTran_REGRESSOR(output_dir='./',length_TS=500, n_channels=10, n_classes=2)
    
    
    # get number of params
    # model = model.build_model(retrun_model=True, compile_model=False)
    # model.summary()

==> codes-used/lite/results/flops_mts/classifiers/disjoint_cnn.py <==
from tensorflow.keras.layers import (
    Input,
    Conv2D,
    BatchNormalization,
    ELU,
    Reshape,
    Permute,
    MaxPooling2D,
    GlobalAveragePooling2D,
    Dense,
)
import tensorflow as tf

class DCNN:
    
    def __init__(self, input_shape, nb_classes):
        
        self.model = self.build_model(input_shape=(input_shape[0], input_shape[1], 1), nb_classes=nb_classes)

    def build_model(self, input_shape, nb_classes):

        X_input = Input(shape=input_shape)

        # Temporal Convolutions
        conv1 = Conv2D(
            64, (8, 1), strides=1, padding="same", kernel_initializer="he_uniform"
        )(X_input)
        conv1 = BatchNormalization()(conv1)
        conv1 = ELU(alpha=1.0)(conv1)
        # Spatial Convolutions
        conv1 = Conv2D(
            64,
            (1, input_shape[1]),
            strides=1,
            padding="valid",
            kernel_initializer="he_uniform",
        )(conv1)
        conv1 = BatchNormalization()(conv1)
        conv1 = ELU(alpha=1.0)(conv1)
        conv1 = Permute((1, 3, 2))(conv1)

        # Temporal Convolutions
        conv2 = Conv2D(
            64, (5, 1), strides=1, padding="same", kernel_initializer="he_uniform"
        )(conv1)
        conv2 = BatchNormalization()(conv2)
        conv2 = ELU(alpha=1.0)(conv2)
        # Spatial Convolutions
        conv2 = Conv2D(
            64,
            (1, conv2.shape[2]),
            strides=1,
            padding="valid",
            kernel_initializer="he_uniform",
        )(conv2)
        conv2 = BatchNormalization()(conv2)
        conv2 = ELU(alpha=1.0)(conv2)
        conv2 = Permute((1, 3, 2))(conv2)

        # Temporal Convolutions
        conv3 = Conv2D(
            64, (5, 1), strides=1, padding="same", kernel_initializer="he_uniform"
        )(conv2)
        conv3 = BatchNormalization()(conv3)
        conv3 = ELU(alpha=1.0)(conv3)
        # Spatial Convolutions
        conv3 = Conv2D(
            64,
            (1, conv3.shape[2]),
            strides=1,
            padding="valid",
            kernel_initializer="he_uniform",
        )(conv2)
        conv3 = BatchNormalization()(conv3)
        conv3 = ELU(alpha=1.0)(conv3)
        conv3 = Permute((1, 3, 2))(conv3)

        # Temporal Convolutions
        conv4 = Conv2D(
            64, (3, 1), strides=1, padding="same", kernel_initializer="he_uniform"
        )(conv3)
        conv4 = BatchNormalization()(conv4)
        conv4 = ELU(alpha=1.0)(conv4)
        # Spatial Convolutions
        conv4 = Conv2D(
            64,
            (1, conv4.shape[2]),
            strides=1,
            padding="valid",
            kernel_initializer="he_uniform",
        )(conv4)
        conv4 = BatchNormalization()(conv4)
        conv4 = ELU(alpha=1.0)(conv4)

        MaxPool = MaxPooling2D(pool_size=(5, 1), strides=None, padding="valid")(conv4)
        gap_DCNN = GlobalAveragePooling2D()(MaxPool)

        dense = Dense(128, activation="relu")(gap_DCNN)
        output_layer = Dense(nb_classes, activation="softmax")(dense)
        model = tf.keras.models.Model(inputs=X_input, outputs=output_layer)
        return model


==> codes-used/lite/results/flops_mts/classifiers/fcn.py <==
import tensorflow as tf
import numpy as np
import time 

class FCN:

	def __init__(self, input_shape, nb_classes=1):
		
		self.model = self.build_model(input_shape, nb_classes)
			
	def build_model(self, input_shape, nb_classes):
		input_layer = tf.keras.layers.Input(input_shape)

		conv1 = tf.keras.layers.Conv1D(filters=128, kernel_size=8, padding='same')(input_layer)
		conv1 = tf.keras.layers.BatchNormalization()(conv1)
		conv1 = tf.keras.layers.Activation(activation='relu')(conv1)

		conv2 = tf.keras.layers.Conv1D(filters=256, kernel_size=5, padding='same')(conv1)
		conv2 = tf.keras.layers.BatchNormalization()(conv2)
		conv2 = tf.keras.layers.Activation('relu')(conv2)

		conv3 = tf.keras.layers.Conv1D(128, kernel_size=3,padding='same')(conv2)
		conv3 = tf.keras.layers.BatchNormalization()(conv3)
		conv3 = tf.keras.layers.Activation('relu')(conv3)

		gap_layer = tf.keras.layers.GlobalAveragePooling1D()(conv3)

		output_layer = tf.keras.layers.Dense(nb_classes, activation='softmax')(gap_layer)

		model = tf.keras.models.Model(inputs=input_layer, outputs=output_layer)

		return model

==> codes-used/lite/results/flops_mts/classifiers/inception.py <==
import tensorflow as tf
import numpy as np
import time

class INCEPTION:

    def __init__(self, input_shape, nb_classes=1):

        self.nb_filters = 32
        self.use_residual = True
        self.use_bottleneck = True
        self.depth = 6
        self.kernel_size = 40
        self.bottleneck_size = 32

        self.model = self.build_model(input_shape, nb_classes)

    def _inception_module(self, input_tensor, stride=1, activation='linear'):

        if self.use_bottleneck and int(input_tensor.shape[-1]) > self.bottleneck_size:
            input_inception = tf.keras.layers.Conv1D(filters=self.bottleneck_size, kernel_size=1,
                                                  padding='same', activation=activation, use_bias=False)(input_tensor)
        else:
            input_inception = input_tensor

        # kernel_size_s = [3, 5, 8, 11, 17]
        kernel_size_s = [self.kernel_size // (2 ** i) for i in range(3)]

        conv_list = []

        for i in range(len(kernel_size_s)):
            conv_list.append(tf.keras.layers.Conv1D(filters=self.nb_filters, kernel_size=kernel_size_s[i],
                                                 strides=stride, padding='same', activation=activation, use_bias=False)(
                input_inception))

        max_pool_1 = tf.keras.layers.MaxPool1D(pool_size=3, strides=stride, padding='same')(input_tensor)

        conv_6 = tf.keras.layers.Conv1D(filters=self.nb_filters, kernel_size=1,
                                     padding='same', activation=activation, use_bias=False)(max_pool_1)

        conv_list.append(conv_6)

        x = tf.keras.layers.Concatenate(axis=2)(conv_list)
        x = tf.keras.layers.BatchNormalization()(x)
        x = tf.keras.layers.Activation(activation='relu')(x)
        return x

    def _shortcut_layer(self, input_tensor, out_tensor):
        shortcut_y = tf.keras.layers.Conv1D(filters=int(out_tensor.shape[-1]), kernel_size=1,
                                         padding='same', use_bias=False)(input_tensor)
        shortcut_y = tf.keras.layers.BatchNormalization()(shortcut_y)

        x = tf.keras.layers.Add()([shortcut_y, out_tensor])
        x = tf.keras.layers.Activation('relu')(x)
        return x

    def build_model(self, input_shape, nb_classes):
        input_layer = tf.keras.layers.Input(input_shape)

        x = input_layer
        input_res = input_layer

        for d in range(self.depth):

            x = self._inception_module(x)

            if self.use_residual and d % 3 == 2:
                x = self._shortcut_layer(input_res, x)
                input_res = x

        gap_layer = tf.keras.layers.GlobalAveragePooling1D()(x)

        output_layer = tf.keras.layers.Dense(nb_classes, activation='softmax')(gap_layer)

        model = tf.keras.models.Model(inputs=input_layer, outputs=output_layer)

        return model

==> codes-used/lite/results/flops_mts/classifiers/lite.py <==
import numpy as np
import tensorflow as tf

class LITE:

    def __init__(self, input_shape, nb_classes=1):

        self.n_filters = 32
        self.use_residual = False
        self.use_custom_filters = True
        self.use_dilation = True
        self.use_multiplexing = True
        self.kernel_size = 40

        self.model = self.build_model(input_shape,
                         nb_classes)
    
    def hybird_layer(self,input_tensor,input_channels,kernel_sizes=[2,4,8,16,32,64]):

        conv_list = []

        for kernel_size in kernel_sizes:

            filter_ = np.ones(shape=(kernel_size,input_channels,1))
            indices_ = np.arange(kernel_size)

            filter_[indices_ % 2 == 0] *= -1

            conv = tf.keras.layers.Conv1D(filters=1,kernel_size=kernel_size,padding='same',
                                            use_bias=False,kernel_initializer=tf.keras.initializers.Constant(filter_),
                                            trainable=False,name='hybird-increasse-'+str(self.keep_track)+'-'+str(kernel_size))(input_tensor)

            conv_list.append(conv)

            self.keep_track += 1

        for kernel_size in kernel_sizes:

            filter_ = np.ones(shape=(kernel_size,input_channels,1))
            indices_ = np.arange(kernel_size)

            filter_[indices_ % 2 > 0] *= -1

            conv = tf.keras.layers.Conv1D(filters=1,kernel_size=kernel_size,padding='same',
                                            use_bias=False,kernel_initializer=tf.keras.initializers.Constant(filter_),
                                            trainable=False,name='hybird-decrease-'+str(self.keep_track)+'-'+str(kernel_size))(input_tensor)
            conv_list.append(conv)

            self.keep_track += 1

        for kernel_size in kernel_sizes[1:]:

            filter_ = np.zeros(shape=(kernel_size + kernel_size // 2,input_channels,1))

            xmash = np.linspace(start=0,stop=1,num=kernel_size//4+1)[1:].reshape((-1,1,1))

            filter_left = xmash**2
            filter_right = filter_left[::-1]

            filter_[0:kernel_size // 4] = -filter_left
            filter_[kernel_size // 4:kernel_size // 2] = -filter_right
            filter_[kernel_size // 2:3 * kernel_size // 4] = 2 * filter_left
            filter_[3 * kernel_size // 4:kernel_size] = 2 * filter_right
            filter_[kernel_size:5 * kernel_size // 4] = -filter_left
            filter_[5 * kernel_size // 4:] = -filter_right

            conv = tf.keras.layers.Conv1D(filters=1,kernel_size=kernel_size+kernel_size//2,padding='same',
                                            use_bias=False,kernel_initializer=tf.keras.initializers.Constant(filter_),
                                            trainable=False,name='hybird-peeks-'+str(self.keep_track)+'-'+str(kernel_size))(input_tensor)

            conv_list.append(conv)

            self.keep_track += 1


        hybird_layer = tf.keras.layers.Concatenate(axis=2)(conv_list)
        hybird_layer = tf.keras.layers.Activation(activation='relu')(hybird_layer)

        return hybird_layer

    def _inception_module(self, input_tensor, dilation_rate, stride=1, activation='linear', use_hybird_layer=False, use_multiplexing=True):
    
        input_inception = input_tensor
        
        if not use_multiplexing:

            n_convs = 1
            n_filters = self.n_filters * 3
        
        else:
            n_convs = 3
            n_filters = self.n_filters

        kernel_size_s = [self.kernel_size // (2 ** i) for i in range(n_convs)]

        conv_list = []

        for i in range(len(kernel_size_s)):
            conv_list.append(tf.keras.layers.Conv1D(filters=n_filters, kernel_size=kernel_size_s[i],
                                                 strides=stride, padding='same',
                                                 dilation_rate=dilation_rate, activation=activation, use_bias=False)(
                input_inception))
        
        if use_hybird_layer:

            self.hybird = self.hybird_layer(input_tensor=input_tensor,input_channels=input_tensor.shape[-1])
            conv_list.append(self.hybird)

        if len(conv_list) > 1:
            x = tf.keras.layers.Concatenate(axis=2)(conv_list)
        else:
            x = conv_list[0]
            
        x = tf.keras.layers.BatchNormalization()(x)
        x = tf.keras.layers.Activation(activation='relu')(x)

        return x
    
    def _fcn_module(self, input_tensor, kernel_size, dilation_rate, n_filters, stride=1, activation='relu', input_residual=None):

        x = tf.keras.layers.SeparableConv1D(filters=n_filters,kernel_size=kernel_size,
                                   padding='same',strides=stride,dilation_rate=dilation_rate, use_bias=False)(input_tensor)
        x = tf.keras.layers.BatchNormalization()(x)

        if input_residual is not None:

            residual = tf.keras.layers.Conv1D(filters=n_filters, kernel_size=1,
                                              padding='same', use_bias=False)(input_residual)
            residual = tf.keras.layers.BatchNormalization()(residual)

            x = tf.keras.layers.Add()([x,residual])

        x = tf.keras.layers.Activation(activation=activation)(x)

        return x

    def build_model(self, input_shape, nb_classes):

        self.keep_track = 0

        input_layer = tf.keras.layers.Input(input_shape)

        inception = self._inception_module(input_tensor=input_layer,dilation_rate=1, use_hybird_layer=self.use_custom_filters)

        self.kernel_size //= 2

        input_tensor = inception

        dilation_rate = 1

        for i in range(2):

            if self.use_dilation:
                dilation_rate = 2**(i+1)

            if i == 1 and self.use_residual:
                x = self._fcn_module(input_tensor=input_tensor,kernel_size=self.kernel_size//(2**i),
                                    n_filters=self.n_filters,dilation_rate=dilation_rate,
                                    input_residual=input_layer)
            
            else:
                x = self._fcn_module(input_tensor=input_tensor,kernel_size=self.kernel_size//(2**i),
                                    n_filters=self.n_filters,dilation_rate=dilation_rate,
                                    input_residual=None)
            
            input_tensor = x

        gap = tf.keras.layers.GlobalAveragePooling1D()(x)

        output_layer = tf.keras.layers.Dense(units=nb_classes,activation='softmax')(gap)

        model = tf.keras.models.Model(inputs=input_layer,outputs=output_layer)

        return model

==> codes-used/lite/results/flops_mts/classifiers/lite_mv.py <==
import numpy as np
import pandas as pd
import tensorflow as tf
import matplotlib.pyplot as plt

import os
import time
import json

from sklearn.preprocessing import OneHotEncoder as OHE
from sklearn.metrics import accuracy_score


class LITE_MV:
    def __init__(
        self,
        input_shape,
        n_classes=1,
        batch_size=64,
        n_filters=32,
        kernel_size=41,
        n_epochs=1500,
        verbose=True,
        use_custom_filters=True,
        use_dilation=True,
        use_multiplexing=True,
    ):


        self.length_TS = input_shape[0]
        self.n_channels = input_shape[1]
        self.n_classes = n_classes

        self.verbose = verbose

        self.n_filters = n_filters

        self.use_custom_filters = use_custom_filters
        self.use_dilation = use_dilation
        self.use_multiplexing = use_multiplexing

        self.kernel_size = kernel_size - 1

        self.batch_size = batch_size
        self.n_epochs = n_epochs

        self.model = self.build_model()

    def hybird_layer(
        self, input_tensor, input_channels, kernel_sizes=[2, 4, 8, 16, 32, 64]
    ):

        conv_list = []

        for kernel_size in kernel_sizes:

            filter_ = np.ones(shape=(kernel_size, input_channels, 1))
            indices_ = np.arange(kernel_size)

            filter_[indices_ % 2 == 0] *= -1
            bn_filters = np.ones(shape=())

            conv = tf.keras.layers.DepthwiseConv1D(
                kernel_size=kernel_size,
                padding="same",
                use_bias=False,
                depthwise_initializer=tf.keras.initializers.Constant(filter_),
                trainable=False,
                name="hybird-increasse-"
                + str(self.keep_track)
                + "-"
                + str(kernel_size),
            )(input_tensor)

            conv_list.append(conv)

            self.keep_track += 1

        for kernel_size in kernel_sizes:

            filter_ = np.ones(shape=(kernel_size, input_channels, 1))
            indices_ = np.arange(kernel_size)

            filter_[indices_ % 2 > 0] *= -1

            conv = tf.keras.layers.DepthwiseConv1D(
                kernel_size=kernel_size,
                padding="same",
                use_bias=False,
                depthwise_initializer=tf.keras.initializers.Constant(filter_),
                trainable=False,
                name="hybird-decrease-" + str(self.keep_track) + "-" + str(kernel_size),
            )(input_tensor)
            conv_list.append(conv)

            self.keep_track += 1

        for kernel_size in kernel_sizes[1:]:

            filter_ = np.zeros(
                shape=(kernel_size + kernel_size // 2, input_channels, 1)
            )

            xmash = np.linspace(start=0, stop=1, num=kernel_size // 4 + 1)[1:].reshape(
                (-1, 1, 1)
            )

            filter_left = xmash**2
            filter_right = filter_left[::-1]

            filter_[0 : kernel_size // 4] = -filter_left
            filter_[kernel_size // 4 : kernel_size // 2] = -filter_right
            filter_[kernel_size // 2 : 3 * kernel_size // 4] = 2 * filter_left
            filter_[3 * kernel_size // 4 : kernel_size] = 2 * filter_right
            filter_[kernel_size : 5 * kernel_size // 4] = -filter_left
            filter_[5 * kernel_size // 4 :] = -filter_right

            conv = tf.keras.layers.DepthwiseConv1D(
                kernel_size=kernel_size + kernel_size // 2,
                padding="same",
                use_bias=False,
                depthwise_initializer=tf.keras.initializers.Constant(filter_),
                trainable=False,
                name="hybird-peeks-" + str(self.keep_track) + "-" + str(kernel_size),
            )(input_tensor)

            conv_list.append(conv)

            self.keep_track += 1

        hybird_layer = tf.keras.layers.Concatenate(axis=2)(conv_list)
        hybird_layer = tf.keras.layers.Activation(activation="relu")(hybird_layer)

        return hybird_layer

    def _inception_module(
        self,
        input_tensor,
        dilation_rate,
        stride=1,
        activation="linear",
        use_hybird_layer=False,
        use_multiplexing=True,
    ):

        input_inception = input_tensor

        if not use_multiplexing:

            n_convs = 1
            n_filters = self.n_filters * 3

        else:
            n_convs = 3
            n_filters = self.n_filters

        kernel_size_s = [self.kernel_size // (2**i) for i in range(n_convs)]

        conv_list = []

        for i in range(len(kernel_size_s)):
            conv_list.append(
                tf.keras.layers.SeparableConv1D(
                    filters=n_filters,
                    kernel_size=kernel_size_s[i],
                    strides=stride,
                    padding="same",
                    dilation_rate=dilation_rate,
                    activation=activation,
                    use_bias=False,
                )(input_inception)
            )

        if use_hybird_layer:

            self.hybird = self.hybird_layer(
                input_tensor=input_tensor, input_channels=input_tensor.shape[-1]
            )
            conv_list.append(self.hybird)

        if len(conv_list) > 1:
            x = tf.keras.layers.Concatenate(axis=2)(conv_list)
        else:
            x = conv_list[0]

        x = tf.keras.layers.BatchNormalization()(x)
        x = tf.keras.layers.Activation(activation="relu")(x)

        return x

    def _fcn_module(
        self,
        input_tensor,
        kernel_size,
        dilation_rate,
        n_filters,
        stride=1,
        activation="relu",
    ):

        x = tf.keras.layers.SeparableConv1D(
            filters=n_filters,
            kernel_size=kernel_size,
            padding="same",
            strides=stride,
            dilation_rate=dilation_rate,
            use_bias=False,
        )(input_tensor)

        x = tf.keras.layers.BatchNormalization()(x)
        x = tf.keras.layers.Activation(activation=activation)(x)

        return x

    def build_model(self):

        self.keep_track = 0

        input_shape = (self.length_TS, self.n_channels)

        input_layer = tf.keras.layers.Input(input_shape)

        inception = self._inception_module(
            input_tensor=input_layer,
            dilation_rate=1,
            use_hybird_layer=self.use_custom_filters,
        )

        self.kernel_size //= 2

        input_tensor = inception

        dilation_rate = 1

        for i in range(2):

            if self.use_dilation:
                dilation_rate = 2 ** (i + 1)

            x = self._fcn_module(
                input_tensor=input_tensor,
                kernel_size=self.kernel_size // (2**i),
                n_filters=self.n_filters,
                dilation_rate=dilation_rate,
            )

            input_tensor = x

        gap = tf.keras.layers.GlobalAveragePooling1D()(x)

        output_layer = tf.keras.layers.Dense(
            units=self.n_classes, activation="softmax"
        )(gap)

        self.model = tf.keras.models.Model(inputs=input_layer, outputs=output_layer)

        return self.model

    

==> codes-used/lite/results/flops_mts/classifiers/resnet.py <==
import tensorflow as tf
import numpy as np
import time

class RESNET:

    def __init__(self, input_shape, nb_classes=1):
        
        self.model = self.build_model(input_shape, nb_classes)

    def build_model(self, input_shape, nb_classes):
        n_feature_maps = 64

        input_layer = tf.keras.layers.Input(input_shape)

        # BLOCK 1

        conv_x = tf.keras.layers.Conv1D(filters=n_feature_maps, kernel_size=8, padding='same')(input_layer)
        conv_x = tf.keras.layers.BatchNormalization()(conv_x)
        conv_x = tf.keras.layers.Activation('relu')(conv_x)

        conv_y = tf.keras.layers.Conv1D(filters=n_feature_maps, kernel_size=5, padding='same')(conv_x)
        conv_y = tf.keras.layers.BatchNormalization()(conv_y)
        conv_y = tf.keras.layers.Activation('relu')(conv_y)

        conv_z = tf.keras.layers.Conv1D(filters=n_feature_maps, kernel_size=3, padding='same')(conv_y)
        conv_z = tf.keras.layers.BatchNormalization()(conv_z)

        # expand channels for the sum
        shortcut_y = tf.keras.layers.Conv1D(filters=n_feature_maps, kernel_size=1, padding='same')(input_layer)
        shortcut_y = tf.keras.layers.BatchNormalization()(shortcut_y)

        output_block_1 = tf.keras.layers.add([shortcut_y, conv_z])
        output_block_1 = tf.keras.layers.Activation('relu')(output_block_1)

        # BLOCK 2

        conv_x = tf.keras.layers.Conv1D(filters=n_feature_maps * 2, kernel_size=8, padding='same')(output_block_1)
        conv_x = tf.keras.layers.BatchNormalization()(conv_x)
        conv_x = tf.keras.layers.Activation('relu')(conv_x)

        conv_y = tf.keras.layers.Conv1D(filters=n_feature_maps * 2, kernel_size=5, padding='same')(conv_x)
        conv_y = tf.keras.layers.BatchNormalization()(conv_y)
        conv_y = tf.keras.layers.Activation('relu')(conv_y)

        conv_z = tf.keras.layers.Conv1D(filters=n_feature_maps * 2, kernel_size=3, padding='same')(conv_y)
        conv_z = tf.keras.layers.BatchNormalization()(conv_z)

        # expand channels for the sum
        shortcut_y = tf.keras.layers.Conv1D(filters=n_feature_maps * 2, kernel_size=1, padding='same')(output_block_1)
        shortcut_y = tf.keras.layers.BatchNormalization()(shortcut_y)

        output_block_2 = tf.keras.layers.add([shortcut_y, conv_z])
        output_block_2 = tf.keras.layers.Activation('relu')(output_block_2)

        # BLOCK 3

        conv_x = tf.keras.layers.Conv1D(filters=n_feature_maps * 2, kernel_size=8, padding='same')(output_block_2)
        conv_x = tf.keras.layers.BatchNormalization()(conv_x)
        conv_x = tf.keras.layers.Activation('relu')(conv_x)

        conv_y = tf.keras.layers.Conv1D(filters=n_feature_maps * 2, kernel_size=5, padding='same')(conv_x)
        conv_y = tf.keras.layers.BatchNormalization()(conv_y)
        conv_y = tf.keras.layers.Activation('relu')(conv_y)

        conv_z = tf.keras.layers.Conv1D(filters=n_feature_maps * 2, kernel_size=3, padding='same')(conv_y)
        conv_z = tf.keras.layers.BatchNormalization()(conv_z)

        # no need to expand channels because they are equal
        shortcut_y = tf.keras.layers.BatchNormalization()(output_block_2)

        output_block_3 = tf.keras.layers.add([shortcut_y, conv_z])
        output_block_3 = tf.keras.layers.Activation('relu')(output_block_3)

        # FINAL

        gap_layer = tf.keras.layers.GlobalAveragePooling1D()(output_block_3)

        output_layer = tf.keras.layers.Dense(nb_classes, activation='softmax')(gap_layer)

        model = tf.keras.models.Model(inputs=input_layer, outputs=output_layer)

        return model

==> codes-used/lite/results/flops_mts/utils.py <==
import numpy as np
import os

def load_data(file_name):
    
    folder_path = "/home/aismailfawaz/datasets/TSC/UCRArchive_2018/"
    folder_path += (file_name + "/")

    train_path = folder_path + file_name + "_TRAIN.tsv"
    test_path = folder_path + file_name + "_TEST.tsv"

    if (os.path.exists(test_path) <= 0):
        print("File not found")
        return None, None, None, None

    train = np.loadtxt(train_path, dtype=np.float64)
    test = np.loadtxt(test_path, dtype=np.float64)

    ytrain = train[:, 0]
    ytest = test[:, 0]

    xtrain = np.delete(train, 0, axis=1)
    xtest = np.delete(test, 0, axis=1)

    return xtrain, ytrain, xtest, ytest

def get_ucr_names():
    
    return ['ACSF1',
    'Adiac',]

    return [
    'ACSF1',
    'Adiac',
    'AllGestureWiimoteX',
    'AllGestureWiimoteY',
    'AllGestureWiimoteZ',
    'ArrowHead',
    'BME',
    'Beef',
    'BeetleFly',
    'BirdChicken',
    'CBF',
    'Car',
    'Chinatown',
    'ChlorineConcentration',
    'CinCECGTorso',
    'Coffee',
    'Computers',
    'CricketX',
    'CricketY',
    'CricketZ',
    'Crop',
    'DiatomSizeReduction',
    'DistalPhalanxOutlineAgeGroup',
    'DistalPhalanxOutlineCorrect',
    'DistalPhalanxTW',
    'DodgerLoopDay',
    'DodgerLoopGame',
    'DodgerLoopWeekend',
    'ECG200',
    'ECG5000',
    'ECGFiveDays',
    'EOGHorizontalSignal',
    'EOGVerticalSignal',
    'Earthquakes',
    'ElectricDevices',
    'EthanolLevel',
    'FaceAll',
    'FaceFour',
    'FacesUCR',
    'FiftyWords',
    'Fish',
    'FordA',
    'FordB',
    'FreezerRegularTrain',
    'FreezerSmallTrain',
    'Fungi',
    'GestureMidAirD1',
    'GestureMidAirD2',
    'GestureMidAirD3',
    'GesturePebbleZ1',
    'GesturePebbleZ2',
    'GunPoint',
    'GunPointAgeSpan',
    'GunPointMaleVersusFemale',
    'GunPointOldVersusYoung',
    'Ham',
    'HandOutlines',
    'Haptics',
    'Herring',
    'HouseTwenty',
    'InlineSkate',
    'InsectEPGRegularTrain',
    'InsectEPGSmallTrain',
    'InsectWingbeatSound',
    'ItalyPowerDemand',
    'LargeKitchenAppliances',
    'Lightning2',
    'Lightning7',
    'Mallat',
    'Meat',
    'MedicalImages',
    'MelbournePedestrian',
    'MiddlePhalanxOutlineAgeGroup',
    'MiddlePhalanxOutlineCorrect',
    'MiddlePhalanxTW',
    'MixedShapesRegularTrain',
    'MixedShapesSmallTrain',
    'MoteStrain',
    'NonInvasiveFetalECGThorax1',
    'NonInvasiveFetalECGThorax2',
    'OSULeaf',
    'OliveOil',
    'PLAID',
    'PhalangesOutlinesCorrect',
    'Phoneme',
    'PickupGestureWiimoteZ',
    'PigAirwayPressure',
    'PigArtPressure',
    'PigCVP',
    'Plane',
    'PowerCons',
    'ProximalPhalanxOutlineAgeGroup',
    'ProximalPhalanxOutlineCorrect',
    'ProximalPhalanxTW',
    'RefrigerationDevices',
    'Rock',
    'ScreenType',
    'SemgHandGenderCh2',
    'SemgHandMovementCh2',
    'SemgHandSubjectCh2',
    'ShakeGestureWiimoteZ',
    'ShapeletSim',
    'ShapesAll',
    'SmallKitchenAppliances',
    'SmoothSubspace',
    'SonyAIBORobotSurface1',
    'SonyAIBORobotSurface2',
    'StarLightCurves',
    'Strawberry',
    'SwedishLeaf',
    'Symbols',
    'SyntheticControl',
    'ToeSegmentation1',
    'ToeSegmentation2',
    'Trace',
    'TwoLeadECG',
    'TwoPatterns',
    'UMD',
    'UWaveGestureLibraryAll',
    'UWaveGestureLibraryX',
    'UWaveGestureLibraryY',
    'UWaveGestureLibraryZ',
    'Wafer',
    'Wine',
    'WordSynonyms',
    'Worms',
    'WormsTwoClass',
    'Yoga']


==> codes-used/prototyping/msm-alignment.py <==
from matplotlib import use

import sys
import numpy as np
import matplotlib.pyplot as plt

import random
import numpy as np
import os
from datetime import datetime
from sklearn.preprocessing import LabelEncoder

from aeon.distances import alignment_path

random.seed(datetime.now())


def create_directory(directory_path):

    if not os.path.isdir(directory_path):
        os.mkdir(directory_path)


def load_data(file_name):

    folder_path = "/home/afawaz/phd/datasets/UCRArchive_2018/"
    # folder_path = "/mnt/nfs/ceres/bla/archives/new/UCRArchive_2018/UCRArchive_2018/"
    folder_path += file_name + "/"

    train_path = folder_path + file_name + "_TRAIN.tsv"
    test_path = folder_path + file_name + "_TEST.tsv"

    if os.path.exists(test_path) <= 0:
        print("File not found")
        return None, None, None, None

    train = np.loadtxt(train_path, dtype=np.float64)
    test = np.loadtxt(test_path, dtype=np.float64)

    ytrain = train[:, 0]
    ytest = test[:, 0]

    xtrain = np.delete(train, 0, axis=1)
    xtest = np.delete(test, 0, axis=1)

    return xtrain, ytrain, xtest, ytest


def znormalisation(x):

    stds = np.std(x, axis=1, keepdims=True)
    if len(stds[stds == 0.0]) > 0:
        stds[stds == 0.0] = 1.0
        return (x - x.mean(axis=1, keepdims=True)) / stds
    return (x - x.mean(axis=1, keepdims=True)) / (x.std(axis=1, keepdims=True))


def generate_array_of_colors(n):

    colors_list = []

    r = int(np.random.choice(np.arange(start=32, stop=255), size=1))
    g = int(np.random.choice(np.arange(start=128, stop=255), size=1))
    b = int(np.random.choice(np.arange(start=64, stop=255), size=1))

    alpha = 1.0
    step = 256 / n

    for _ in range(n):

        r += step
        g += step
        b += step

        r = int(r) % 256
        g = int(g) % 256
        b = int(b) % 256

        colors_list.append((r / 255, g / 255, b / 255, alpha))

    # return colors_list

    colors = [
        "#" + "".join([random.choice("0123456789ABCDEF") for i in range(6)])
        for j in range(n)
    ]

    return colors


def encode_labels(y):

    y = np.expand_dims(y, axis=1)
    labenc = LabelEncoder()

    return labenc.fit_transform(y)


if __name__ == "__main__":

    file_name = "ItalyPowerDemand"

    output_directory = "Figures/chapter 1/prototyping/msm/"
    create_directory(output_directory)
    output_directory = output_directory + file_name + "/"
    create_directory(output_directory)

    from aeon.datasets import load_classification

    X, Y = load_classification(name="ItalyPowerDemand")
    X = X[:, 0, :]

    X = znormalisation(X)

    ts1 = X[Y == "1"][0]
    ts2 = X[Y == "2"][0]

    aligned_path, _ = alignment_path(x=ts1, y=ts2, metric="msm", independent=True)

    plt.plot(ts1, color="blue", lw=3, label="TS1")
    plt.scatter(np.arange(len(ts1)), ts1, color="blue", s=100)
    plt.plot(ts2, color="red", lw=3, label="TS2")
    plt.scatter(np.arange(len(ts2)), ts2, color="red", s=100)

    for i in range(len(aligned_path)):

        idx_ts1 = aligned_path[i][0]
        idx_ts2 = aligned_path[i][1]

        plt.plot([idx_ts1, idx_ts2], [ts1[idx_ts1], ts2[idx_ts2]], color="green", lw=1)

    plt.legend()

    plt.savefig(output_directory + "msm-alignment.pdf", bbox_inches="tight")


==> codes-used/prototyping/msm-matrix.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from mpl_toolkits.axes_grid1 import make_axes_locatable

from aeon.distances import dtw_alignment_path, msm_cost_matrix
from aeon.distances._alignment_paths import compute_min_return_path

def dtw_plotting(
    x,
    y,
    dataset_name,
    xcolor="blue",
    ycolor="red",
    show_diagonal=True,
    diagonal_color="black",
    cmap="Oranges",
    show_path=True,
    path_color="gray",
    show_dist_to_diagonal=True,
    dist_to_diagonal_color="lightgreen",
):
    cost_mat = msm_cost_matrix(x=x, y=y)

    left, width = 0.08, 0.60
    bottom, height = 0.35, 0.60
    bottom_h = -0.5 + width
    left_h = left + 0.27
    rect_plot = [left_h, bottom, width, height]
    rect_x = [left_h, bottom_h, width, 0.2]
    rect_y = [left, bottom, 0.2, height]

    # start with a rectangular Figure
    plt.figure(2, figsize=(8, 8))

    axplot = plt.axes(rect_plot)
    axx = plt.axes(rect_x)
    axy = plt.axes(rect_y)

    axx.axis("OFF")
    axy.axis("OFF")
    axplot.xaxis.set_tick_params(labelbottom=False)
    axplot.yaxis.set_tick_params(labelbottom=False)

    axplot.set_xticks([])
    axplot.set_yticks([])

    roated_cost_mat = np.rot90(cost_mat, k=0)

    dtw_path_ = compute_min_return_path(cost_matrix=roated_cost_mat)
    dtw_path = [[_dtw_path_[0], _dtw_path_[1]] for _dtw_path_ in dtw_path_]
    dtw_path = np.asarray(dtw_path)

    print(dtw_path_)

    im = axplot.pcolor(roated_cost_mat, cmap=cmap)

    for i in range(len(x)):
        for j in range(len(y)):
            rect = Rectangle(xy=(i, j), width=1, height=1, edgecolor="gray", fill=False)
            axplot.add_patch(rect)
            # axplot.text(x=i+0.5, y=j+0.5, s=roated_cost_mat[i,j], color='red', fontsize=10,)
    if show_path:
        for i in range(len(dtw_path)):
            rect = Rectangle(xy=dtw_path[i], width=1, height=1, color=path_color)
            axplot.add_patch(rect)

            if show_dist_to_diagonal and dtw_path[i, 0] != dtw_path[i, 1]:
                point1 = (dtw_path[i, 0], dtw_path[i, 0])
                point2 = (dtw_path[i, 1], dtw_path[i, 1])

                point_in_diagonal = (
                    (point1[0] + point2[0]) / 2,
                    (point1[1] + point2[1]) / 2,
                )

                axplot.plot(
                    [dtw_path[i, 0] + 0.5, point_in_diagonal[0]],
                    [dtw_path[i, 1] + 0.5, point_in_diagonal[1]],
                    color=dist_to_diagonal_color,
                )

    if show_diagonal:
        for i in range(len(x)):
            rect = Rectangle(xy=(i, i), height=1, width=1, color=diagonal_color)
            axplot.add_patch(rect)

    axplot.set_xlim((0, len(x)))
    axplot.set_ylim((0, len(y)))

    axy.plot(-y, np.arange(len(y)), color=ycolor, marker="o")
    axx.plot(x, marker="o", color=xcolor)

    axx.arrow(x=0, y=0, dx=len(x) - 1, dy=0, head_width=0.1, color="gray")
    axx.text(x=len(x) - 1, y=0.15, s="time")
    axx.arrow(x=0, y=0, dx=0, dy=np.max(x), head_width=0.1, color="gray")

    axy.arrow(x=0, y=0, dy=len(y) - 1, dx=0, head_width=0.1, color="gray")
    axy.text(y=len(y) - 1, x=0.15, s="time", rotation="vertical")

    ymin = np.min(y)
    ymax = np.max(y)

    yminmax = max(abs(ymin), abs(ymax))

    axy.arrow(x=0, y=0, dx=-yminmax, dy=0, head_width=0.1, color="gray")

    divider = make_axes_locatable(axplot)
    cax = divider.append_axes("right", size="5%", pad=0.05)

    plt.colorbar(im, cax=cax, orientation="vertical")

    plt.savefig("Figures/chapter 1/prototyping/msm/dtw-matrix-"+dataset_name+".pdf")


if __name__ == '__main__':

    from aeon.datasets import load_classification

    dataset_name = "ItalyPowerDemand"

    x, y = load_classification(name=dataset_name)

    print(np.unique(y))

    x1 = x[y == '1'][0].reshape((-1,))
    x2 = x[y == '2'][0].reshape((-1,))

    dtw_plotting(x=x1, y=x2, show_dist_to_diagonal=False,
                 cmap='cool',
                 dataset_name=dataset_name)

==> codes-used/tasks/clustering.py <==
import numpy as np
import matplotlib.pyplot as plt

from sklearn.cluster import AgglomerativeClustering
from scipy.cluster.hierarchy import dendrogram, linkage

from aeon.distances import dtw_pairwise_distance

def generate_synthetic_data(num_samples, series_length, shift_factor=0.1):
    X = np.zeros((num_samples, series_length))
    y = np.zeros(num_samples, dtype=int)

    np.random.seed(42)

    for i in range(num_samples):
        # Generate random starting point for the sin function
        start_point = np.random.uniform(0, 2 * np.pi)

        # Generate time values
        time_values = np.linspace(0, 4 * np.pi, series_length)
            
        shift = np.random.uniform(-shift_factor * 2 * np.pi, shift_factor * 2 * np.pi)

        # Generate sin function with varying frequency for class 1 and 2
        # if i == 0:
        #     X[i,:] = np.cos(time_values) + np.square(np.sin(time_values-shift) + np.cos(time_values-shift))
        #     y[i] = 1
        if i <= num_samples // 2:
            X[i,:] = np.sin(time_values) + np.square(np.sin(time_values-shift))
            y[i] = 1  # Class 1
        else:
            X[i,:] = np.sin(time_values) + np.square(np.cos(time_values-shift))
            y[i] = 2  # Class 2

    X = (X - X.mean(axis=1, keepdims=True)) / X.std(axis=1, keepdims=True)

    return X, y

if __name__ == '__main__':
    
    N = 12
    n = 5
    l = 100
    
    X, y = generate_synthetic_data(num_samples=N, series_length=l)
    
    time_series_data = np.zeros(shape=(n, 1, l))
    
    time_series_data[0,0,:] = X[y == 1][0]
    time_series_data[1,0,:] = X[y == 1][-1]
    time_series_data[2,0,:] = X[y == 2][0]
    time_series_data[3,0,:] = X[y == 2][2]
    time_series_data[4,0,:] = X[y == 2][-1]
    
    dtw_distances = dtw_pairwise_distance(time_series_data)

    Z = linkage(dtw_distances, method='ward')

    # Step 3: Create a figure for the dendrogram
    plt.figure(figsize=(10, 8))

    # Plot the horizontal dendrogram
    dendrogram(Z, orientation='left', no_labels=True)

    # Add title and labels (optional)
    plt.title('Hierarchical Clustering Dendrogram')
    plt.xlabel('Distance')
    plt.ylabel('Samples')
    
    plt.savefig("clustering.pdf", bbox_inches="tight")
    
    plt.cla()
    
    for i in range(n):
        plt.cla()
        plt.plot(time_series_data[i,0,:])
        plt.axis('OFF')
        plt.savefig(str(i)+".pdf")

==> codes-used/tasks/main.py <==
import numpy as np
import matplotlib.pyplot as plt
from aeon.datasets import load_classification
from sklearn.preprocessing import LabelEncoder

def generate_synthetic_data(num_samples, series_length, shift_factor=0.1):
    X = np.zeros((num_samples, series_length))
    y = np.zeros(num_samples, dtype=int)

    np.random.seed(42)

    for i in range(num_samples):
        # Generate random starting point for the sin function
        start_point = np.random.uniform(0, 2 * np.pi)

        # Generate time values
        time_values = np.linspace(0, 4 * np.pi, series_length)
            
        shift = np.random.uniform(-shift_factor * 2 * np.pi, shift_factor * 2 * np.pi)

        # Generate sin function with varying frequency for class 1 and 2
        # if i == 0:
        #     X[i,:] = np.cos(time_values) + np.square(np.sin(time_values-shift) + np.cos(time_values-shift))
        #     y[i] = 1
        if i <= num_samples // 2:
            X[i,:] = np.sin(time_values) + np.square(np.sin(time_values-shift))
            y[i] = 1  # Class 1
        else:
            X[i,:] = np.sin(time_values) + np.square(np.cos(time_values-shift))
            y[i] = 2  # Class 2

    X = (X - X.mean(axis=1, keepdims=True)) / X.std(axis=1, keepdims=True)

    return X, y

if __name__ == "__main__":
    
    X, y = generate_synthetic_data(num_samples=12, series_length=100)

    plt.figure(figsize=(8,4))
    
    plt.plot(X[y == 1][:5].T)
    plt.axis('OFF')
    plt.savefig("class1_train.pdf", bbox_inches="tight")
    plt.cla()
    plt.plot(X[y == 1][-1])
    plt.axis('OFF')
    plt.savefig("class1_test.pdf", bbox_inches="tight")
    plt.cla()
    plt.plot(X[y == 2][:5].T)
    plt.axis('OFF')
    plt.savefig("class2_train.pdf", bbox_inches="tight")
    plt.cla()
    plt.plot(X[y == 2][-1])
    plt.axis('OFF')
    plt.savefig("class2_test.pdf", bbox_inches="tight")

==> codes-used/trilite/results/merge_dfs.py <==
import pandas as pd

if __name__ == '__main__':
    
    franc = pd.read_csv("results_franc1.csv")
    trilite = pd.read_csv("results_trilite_franc.csv")
    
    df = pd.merge(franc,trilite)
    
    df.to_csv("results_trilite_franc.csv", index=False)

==> codes-used/trilite/results_with_sota/merge_dfs.py <==
import pandas as pd 

if __name__ == '__main__':
    
    trilite = pd.read_csv("results_trilite.csv")
    mixing = pd.read_csv("results_mixing_up.csv")
    franc = pd.read_csv("results_franc.csv")
    
    trilite_1nn = trilite[["dataset","1-NN"]]
    trilite_svm = trilite[["dataset","SVM"]]
    
    mixing_1nn = mixing[["dataset","MCL"]]
    
    franc1_svm = franc[["dataset","Ours (1)"]]
    franc_1nn = franc[["dataset","Ours (combined, 1NN)"]]
    franc_svm = franc[["dataset","Ours (combined)"]]
    
    df = pd.merge(trilite_1nn, pd.merge(mixing_1nn, franc_1nn))
    df.to_csv("results_with_sota_1nn.csv", index=False)
    
    df = pd.merge(trilite_svm, franc_svm)
    df.to_csv("results_with_sota_svm.csv", index=False)

==> main.py <==
print("hello world !")
